On calculating the slice genera of 11- and 12-crossing knots

This paper contains the results of efforts to determine values of the smooth and the topological slice genus of 11- and 12-crossing knots. Upper bounds for these genera were produced by using a computer to search for genus one concordances between knots. For the topological slice genus further upper bounds were produced using the algebraic genus. Lower bounds were obtained using a new obstruction from the Seifert form and by use of Donaldson's diagonalization theorem. These results complete the computation of the topological slice genera for all knots with at most 11 crossings and leaves the smooth genera unknown for only two 11-crossing knots. For 12 crossings there remain merely 25 knots whose smooth or topological slice genus is unknown.

==> anc/alexander-trivial-subgroups.txt <==
This is the file alexander-trivial-subgroups.txt, available as ancillary file with the 3rd arXiv version of the paper "On calculating the slice genera of 11- and 12-crossing knots" by Lukas Lewark and Duncan McCoy (https://arxiv.org/abs/1508.01098v3).

Please direct all questions and comments to lukas@lewark.de.

Below is a table with 599 rows and 4 columns. The columns are separated by tab stops. The first column contains the name of the knot K. The second column contains the value of the algebraic genus g_alg(K) of K. The third column contains a Seifert matrix A of K of size 2n x 2n, written in a format readable e.g. by PARI/GP (a comma starts a new column of the matrix, a semicolon a new row). The fourth column contains a 2n x 2n basis transformation matrix T, such that T * A * transpose(T) is a Seifert matrix of K whose upper-left square submatrix B of size (n - g_alg(K)) has the property that determinant(t*B - transpose(B)) = t^(n - g_alg(K)). The existence of such a matrix T proves that g_alg(K) is less than or equal to the value given in the second column. In fact, g_alg(K) is in all cases equal to the value (see the paper).

The Seifert matrices are taken from knotinfo (https://knotinfo.math.indiana.edu/). The transformation matrices were found using a randomized algorithm (see https://github.com/LLewark/galg-computations for an implementation).

7_4	1	[-2,0;-1,-2]	[1,0;0,1]
8_8	1	[-1,0,0,0;-1,-1,0,0;0,0,1,0;1,1,-1,2]	[0,-1,1,0;1,0,0,0;2,0,-2,-1;-1,0,1,1]
8_16	1	[1,0,0,0,-1,0;0,-1,0,0,0,0;1,0,1,0,-1,0;1,-1,1,1,-1,1;0,-1,0,0,-1,0;1,-1,1,0,-1,1]	[1,1,0,0,0,0;0,0,-1,-1,-1,0;0,1,0,-1,-1,0;0,0,0,0,0,-1;0,0,0,-1,0,1;0,-1,1,1,1,-1]
8_18	1	[1,0,0,0,-1,0;0,-1,0,0,0,0;0,-1,-1,0,0,0;1,-1,-1,1,-1,1;0,-1,-1,0,-1,0;1,0,-1,0,-1,1]	[1,0,1,0,0,0;0,-1,0,0,0,0;0,0,-1,0,1,-1;0,0,-1,1,1,-2;0,0,0,1,0,0;0,1,-1,0,0,-1]
9_15	1	[-1,-1,0,0;0,1,0,0;0,0,1,0;1,0,-1,2]	[-1,-1,1,0;0,1,1,0;0,-2,0,1;0,1,0,0]
9_17	1	[1,0,0,0,0,0;-1,-1,-1,0,-1,-1;-1,0,-1,0,0,-1;0,0,0,1,0,0;-1,0,-1,0,-1,-1;-1,0,0,-1,0,-1]	[2,-1,2,-1,-1,1;0,13,-6,3,-3,0;-1,0,-1,1,1,-1;0,0,-1,1,1,0;0,10,3,-5,-10,0;0,-4,2,-1,1,0]
9_31	1	[-1,0,0,0,0,0;0,-1,0,0,-1,0;-1,0,-1,0,0,0;-1,0,-1,1,0,1;0,0,0,0,-1,0;0,1,0,0,1,1]	[1,0,-1,-1,0,0;0,0,0,0,0,-1;0,-3,-1,0,1,-2;0,1,0,0,2,0;0,0,0,0,1,0;0,0,1,1,1,1]
9_35	1	[-3,-1;-2,-3]	[1,0;0,1]
9_40	1	[1,0,0,0,-1,1;-1,-1,0,-1,0,-1;0,0,-1,0,-1,0;-1,0,0,-1,0,0;0,0,0,0,-1,0;0,0,-1,0,-1,1]	[1,0,-1,0,0,0;0,1,1,0,0,0;1,-3,-3,3,-1,2;-1,2,2,-2,0,-1;3,-5,-6,5,0,3;0,0,0,1,0,0]
9_41	1	[-1,1,-1,1;0,2,0,1;0,0,-1,1;0,1,0,2]	[1,1,1,0;0,0,1,1;0,-1,-3,-1;0,1,0,-1]
9_46	1	[1,0,0,0;0,-1,0,0;1,0,1,1;-1,-1,0,0]	[0,0,0,1;-1,0,0,0;-1,1,0,1;0,0,1,1]
9_47	1	[-1,0,-1,-1,0,0;-1,-1,-1,-1,0,0;0,0,-1,-1,-1,0;0,0,0,1,0,0;0,0,0,1,1,0;-1,0,-1,0,0,-1]	[0,-1,1,1,0,0;-1,0,2,2,0,0;0,0,1,1,1,0;-1,0,0,1,0,3;-1,0,1,1,0,1;1,0,-1,-1,0,0]
9_49	2	[-1,1,-1,1;0,-2,0,-1;0,0,-1,1;0,-1,0,-2]	[1,0,0,0;0,1,0,0;0,0,1,0;0,0,0,1]
10_3	1	[-3,1;0,2]	[1,0;0,1]
10_19	1	[-1,-1,0,0,-1,0;0,-1,0,0,0,0;0,0,2,0,0,0;-1,-1,0,-1,-1,0;0,-1,0,0,-1,0;-1,-1,-1,-1,-1,1]	[0,-1,0,1,-1,1;0,0,0,-2,2,-1;1,0,1,0,-2,1;-1,0,0,2,-1,1;-1,0,0,6,-6,4;0,0,0,1,-1,1]
10_20	1	[1,0,0,0;0,-1,0,-1;-1,1,-3,1;0,0,0,-1]	[1,1,0,-1;0,-1,0,0;0,0,1,1;0,0,0,-1]
10_24	1	[1,0,0,0;0,-1,1,0;0,0,-2,0;1,-1,1,-2]	[-1,-1,0,0;0,0,-1,0;0,0,0,1;0,1,1,0]
10_29	1	[-1,0,0,0,-1,0;0,-1,-1,0,0,0;0,0,1,0,0,0;0,-1,0,1,-1,0;0,0,0,0,-1,0;-1,0,0,0,-1,-1]	[1,1,-1,-1,0,-2;2,0,0,-1,-1,0;-1,0,0,1,0,1;1,0,-1,-1,0,-2;-3,0,-1,1,3,-2;1,0,0,-1,-1,0]
10_36	1	[1,0,0,0;-1,-1,0,-1;0,0,-1,1;-1,0,0,-3]	[1,0,-1,0;0,1,0,-1;0,0,1,1;0,1,0,0]
10_40	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,1,-1,0;0,0,0,1,0,0;0,0,0,-1,2,1;0,0,0,0,0,1]	[-1,1,-1,0,0,0;0,0,0,-1,0,-1;0,1,0,0,0,1;0,0,0,-1,-1,1;0,0,0,-1,-1,0;1,0,2,-1,0,-1]
10_65	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,-1,-1,1,0,0;-1,-1,-1,1,1,1;-1,-1,-1,1,0,1]	[1,0,-1,1,0,0;0,1,0,2,-1,-1;2,0,-1,2,1,-1;-1,-1,0,-2,0,1;1,-1,0,0,1,0;0,1,0,1,0,0]
10_67	1	[1,0,0,0;0,-1,0,-1;1,0,-2,-1;1,0,0,-2]	[1,1,0,0;0,-1,-1,0;1,0,-2,1;0,0,1,0]
10_69	1	[-1,0,-1,0,0,-1;0,1,0,0,0,0;0,0,1,0,0,0;-1,0,0,1,1,0;0,0,0,0,1,0;0,1,-1,0,0,-1]	[0,0,0,1,0,1;0,0,-1,-1,0,-1;-1,-1,-1,-2,0,-1;0,1,-1,-1,-2,-1;0,1,0,0,-1,0;1,0,-1,0,0,0]
10_75	1	[1,0,0,0,0,0;-1,-1,0,0,-1,-1;0,0,1,0,0,0;0,0,0,1,0,0;-1,0,-1,0,-1,-1;-1,0,0,-1,0,-1]	[0,0,1,1,1,0;-1,0,0,0,0,0;0,1,2,1,1,0;0,0,0,-1,0,-1;-1,0,1,1,0,2;0,0,-1,0,0,0]
10_86	1	[1,0,0,0,0,-1;0,-1,0,0,0,0;1,0,1,0,0,-1;-1,1,-1,2,0,1;1,-1,1,-1,1,-1;0,-1,0,0,0,-1]	[0,-1,0,0,1,1;0,0,0,-1,0,0;1,0,0,0,1,1;1,0,-1,0,0,0;-1,0,1,2,0,-1;1,0,0,1,0,0]
10_89	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0;-1,0,0,1,-1,1;-1,-1,1,0,-1,0;0,0,0,0,-1,1]	[1,0,0,0,0,1;0,-1,-1,0,0,0;1,0,0,-1,1,2;0,0,1,0,0,0;0,0,1,1,0,0;1,1,1,0,0,2]
10_97	1	[1,0,0,0;1,-2,-1,-1;1,-1,-2,-1;1,0,-1,-2]	[1,0,1,0;0,0,0,-1;0,1,0,-1;0,0,1,-2]
10_99	1	[-1,-1,0,0,0,0,-1,0;0,-1,0,0,0,0,0,0;-1,-1,-1,0,0,0,-1,0;-1,0,-1,1,0,1,0,0;-1,-1,-1,1,1,1,-1,1;0,0,0,0,0,1,0,0;0,-1,0,0,0,0,-1,0;-1,-1,-1,1,0,1,-1,1]	[-1,1,0,0,1,0,0,0;0,0,0,0,0,0,0,1;-1,2,-1,0,2,0,0,-1;0,0,0,-1,1,1,0,-1;0,-4,0,-6,1,2,-1,-1;0,1,0,1,0,0,0,0;0,0,0,0,0,1,0,-1;0,0,0,0,-1,0,0,1]
10_103	2	[-1,0,0,0,0,0;0,2,1,1,1,1;0,0,1,0,0,0;-1,0,1,1,0,1;-1,0,0,0,-1,0;-1,0,1,0,0,1]	[1,1,-1,0,-1,0;0,2,-2,-2,-2,3;0,-1,0,0,1,0;0,4,-4,-4,-5,6;0,0,0,1,0,-1;0,1,-1,-1,-1,1]
10_105	1	[-1,0,0,0,0,0;0,-1,0,0,0,0;-1,1,1,-1,0,1;-1,0,0,-1,0,0;-1,1,0,-1,1,0;0,-1,0,0,0,-1]	[0,-1,-1,1,1,0;-1,0,1,-2,1,2;0,0,-1,2,-1,-2;-2,0,4,-7,4,9;0,0,1,-2,2,3;1,0,-1,2,-1,-3]
10_106	1	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,-1,-1,-1,-1,-1,-1;-1,-1,0,-1,-1,-1,0,-1;1,0,0,0,1,0,0,0;0,-1,0,0,0,-1,0,0;-1,-1,0,-1,-1,-1,-1,-1;0,-1,0,0,0,-1,0,-1]	[-1,0,-1,0,1,1,0,0;0,0,1,0,0,0,0,0;0,0,-1,0,1,1,0,-1;0,0,0,-1,1,2,0,-1;1,1,0,1,0,0,0,-2;0,0,0,1,0,0,-1,0;0,0,0,0,1,2,0,-2;0,0,1,0,0,0,0,-1]
10_108	1	[-1,-1,0,-1,0,0;0,-1,0,0,0,0;1,0,2,0,0,1;0,-1,0,-1,0,0;-1,-1,-1,-1,1,-1;-1,-1,0,-1,0,-1]	[0,-1,0,1,1,0;-1,0,0,0,0,0;-1,0,1,0,0,0;1,0,0,0,0,-1;-1,0,0,-1,0,3;-1,0,0,1,1,0]
10_109	1	[-1,-1,0,0,-1,0,0,0;0,-1,0,0,0,0,0,0;-1,-1,-1,0,-1,0,0,0;-1,0,-1,1,0,0,1,0;0,-1,0,0,-1,0,0,0;-1,-1,-1,1,-1,1,1,1;0,0,0,0,0,0,1,0;-1,0,-1,1,0,0,1,1]	[0,0,0,0,1,0,0,1;0,0,0,1,0,0,0,0;0,0,1,0,0,1,0,1;-1,0,0,0,0,0,0,-1;-1,0,1,-1,0,0,1,0;0,1,0,0,0,0,1,0;-1,0,1,0,0,0,0,0;1,0,0,1,0,0,0,0]
10_115	1	[-1,0,0,0,0,0;0,-1,0,0,0,0;0,1,1,-1,0,0;-1,0,0,-1,0,0;-1,0,0,-1,1,1;0,1,0,-1,0,1]	[0,1,-1,0,1,0;0,0,-1,0,0,0;1,0,-1,0,0,0;0,0,0,1,-1,1;0,0,0,0,-1,1;0,0,1,0,1,0]
10_116	1	[1,0,-1,0,0,1,0,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,-1,0;1,0,-1,1,0,1,-1,0;1,-1,-1,1,1,1,-1,1;0,0,0,0,0,1,0,0;0,-1,0,0,0,0,-1,0;1,-1,-1,1,0,1,-1,1]	[0,1,-1,0,0,0,0,-1;-1,-1,0,0,0,-1,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,-1,0,-1,-1,0;1,1,1,2,0,1,1,1;2,2,2,5,-1,2,3,3;0,0,0,-2,-1,0,-1,0;0,0,0,0,1,0,0,0]
10_121	1	[-1,0,0,-1,0,-1;-1,1,-1,-1,1,0;-1,0,-1,-1,0,-1;0,0,0,-2,0,-2;0,0,-1,0,1,0;0,0,0,-1,0,-2]	[-2,1,1,0,-1,0;0,0,0,-1,0,1;-1,1,1,0,0,0;0,0,0,-1,0,0;0,0,-2,3,-1,-2;0,0,-1,0,0,-1]
10_122	1	[-1,0,0,0,0,0;0,2,0,0,1,1;-1,0,-1,0,0,0;-1,-1,-1,1,-1,0;-1,0,-1,0,-1,0;0,0,-1,0,0,1]	[0,1,0,0,-1,0;1,0,0,0,0,0;-1,0,1,-1,0,0;1,0,-2,0,0,1;0,0,1,0,0,-1;-2,0,0,0,1,0]
10_123	1	[1,0,0,0,0,0,0,0;0,-1,-1,0,0,-1,0,-1;1,0,1,0,1,0,0,1;-1,-1,-1,-1,-1,-1,-1,-1;1,0,0,0,1,0,0,0;0,0,-1,0,0,-1,0,0;0,-1,-1,0,-1,-1,-1,-1;1,0,0,0,1,0,0,1]	[0,-1,1,0,0,1,0,0;-1,2,0,0,0,-1,0,0;-1,2,0,0,-1,-1,0,0;0,-2,1,1,1,1,0,0;-1,1,0,0,0,0,-1,0;1,-7,4,2,4,6,-3,-1;0,2,-2,-1,-2,-2,1,1;1,-1,0,0,0,1,0,0]
10_140	1	[-1,0,0,0,0,0;0,-2,0,1,1,1;-1,0,-1,0,0,0;-1,0,-1,0,-1,-1;-1,0,-1,0,0,0;-1,0,-1,0,-1,0]	[0,0,0,0,1,0;0,0,-1,0,0,0;1,0,-1,1,1,-1;0,-1,0,0,0,-1;0,1,0,1,0,0;0,0,0,0,0,1]
10_144	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,-1,-1,0,0,0;-1,-1,-1,1,0,1;-1,-1,-1,1,0,0]	[0,0,0,1,0,0;-1,0,0,0,0,0;8,-5,-3,0,1,-1;11,-7,-4,0,2,-2;-27,17,10,0,-5,5;-2,1,1,0,0,1]
10_155	1	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,-1,-1,-1,-1,-1,-1;-1,-1,0,-1,-1,-1,0,-1;1,0,0,0,1,0,0,0;0,-1,0,0,0,0,0,0;-1,-1,0,-1,-1,-1,-1,-1;0,-1,0,0,0,-1,0,0]	[0,1,0,0,0,1,0,0;1,0,0,1,0,-2,0,0;-1,0,0,-1,1,0,1,0;0,0,0,0,0,2,-1,0;1,0,0,1,-1,2,-1,-1;-1,0,1,-1,1,-4,1,1;-1,0,0,0,1,-2,1,0;0,0,0,0,0,1,0,0]
10_163	1	[1,0,0,-1,0,0;0,-1,0,0,0,0;0,-1,-1,0,0,0;0,-1,-1,-1,0,0;1,0,-1,-1,1,0;-1,1,1,1,-1,-1]	[1,0,1,0,0,0;-1,-1,-1,0,0,0;0,0,-1,1,1,0;0,0,1,-1,0,1;0,0,0,0,0,1;-1,-1,0,0,0,0]
10_165	1	[1,0,0,0,0,0;0,1,0,0,0,0;-1,0,-1,-1,1,-1;0,-1,0,0,0,0;-1,1,0,0,2,0;0,-1,0,-1,0,0]	[0,0,-1,1,0,0;1,0,0,0,0,0;1,-1,-1,-1,0,0;0,1,1,0,0,0;-1,1,1,0,-1,0;-1,0,0,0,0,1]
11a_3	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;0,-1,0,-1,1,0,1,0;0,-1,0,-1,1,1,1,1;0,0,0,0,0,0,1,0;0,-1,0,-1,1,0,1,1]	[-1,-1,-1,-3,3,1,-3,-1;-88,223,-47,135,-72,-88,0,0;0,1,0,1,-1,0,1,0;-66,-4,36,168,-69,-31,0,0;-12678,0,6601,31957,-13202,-6077,0,0;-9073,0,4724,22870,-9448,-4349,0,0;-33,-1,17,85,-33,-19,0,0;11,-28,6,-17,9,11,0,0]
11a_7	1	[-1,-1,-1,0,-1,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,1,0;0,-1,-1,0,-1,0,0,0;0,-1,0,1,-1,1,1,1;0,0,0,0,0,0,1,0;0,0,0,1,0,0,1,1]	[0,0,0,1,1,0,0,0;0,-1,0,0,0,0,0,0;0,1,0,0,0,0,1,0;0,0,-1,0,1,0,0,1;-1,0,0,0,0,0,0,-1;1,0,0,0,0,1,0,1;0,-1,1,0,0,0,0,0;0,0,0,0,0,0,0,-1]
11a_16	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,0,1,0;0,0,0,-1,0,1;0,0,0,0,1,0;1,1,-1,0,-1,2]	[-1,1,-1,0,0,0;0,-2,-1,-1,0,-1;0,1,-1,1,1,-1;0,-2,0,1,0,0;0,1,0,-1,0,0;0,0,0,0,0,1]
11a_17	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,0;0,0,0,-1,0,0;-1,-1,0,-1,1,-1;0,0,0,0,0,-1]	[-1,1,1,-1,-1,1;0,-1,0,0,0,0;0,0,-1,0,-1,-1;0,0,0,1,1,0;0,1,1,-5,-5,2;0,1,1,0,0,1]
11a_19	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,0,0,0;0,0,-1,-1,0,0,-1,0;0,0,0,0,1,0,0,0;0,0,0,-1,0,-1,0,-1;-1,-1,1,0,1,0,1,0;0,0,-1,-1,0,0,0,-1]	[0,0,-1,-1,0,1,1,0;0,0,0,2,0,0,0,-1;0,0,0,-2,0,1,1,1;0,-1,0,0,0,0,0,0;0,1,0,0,1,0,0,0;1,0,0,0,1,0,0,0;0,1,0,0,0,2,1,0;0,0,0,1,0,0,0,0]
11a_21	1	[-1,-1,1,0;0,-2,1,0;0,1,-3,0;0,0,1,1]	[-1,0,0,-1;0,1,0,0;-1,-2,-1,-1;1,1,1,0]
11a_25	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,1,0,1,1,1;0,0,0,1,0,0,0,0;0,0,0,0,-1,-1,0,-1;0,0,0,0,0,-1,0,0;-1,-1,0,1,1,1,1,1;0,0,0,0,0,-1,0,-1]	[0,0,-1,0,0,1,1,0;0,0,0,0,1,0,0,-1;0,0,0,0,1,1,1,0;0,-1,0,0,0,0,0,0;0,1,0,1,0,0,0,0;1,0,0,1,0,0,0,0;0,1,0,0,0,0,1,2;0,0,0,0,0,0,0,1]
11a_27	1	[1,0,0,0,0,0;-1,-1,0,0,-1,1;0,0,1,0,0,0;0,0,0,1,0,0;-1,0,-1,0,-1,0;0,0,1,-1,0,2]	[0,1,1,0,-2,-1;1,0,0,0,0,0;0,1,0,1,1,1;0,-1,0,-1,0,0;-1,2,0,3,0,0;2,1,0,0,0,1]
11a_33	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;-1,-1,1,1,0,1,1,0;0,0,0,0,-1,0,0,-1;0,0,0,0,0,1,0,0;-1,-1,1,0,0,1,1,0;-1,-1,1,1,0,1,1,1]	[0,0,1,0,1,0,0,0;0,-1,0,0,0,0,0,0;0,1,1,1,1,0,0,-1;0,0,0,0,0,-1,1,-1;0,0,-1,0,-2,-1,-1,0;1,0,2,0,4,2,3,-1;0,-1,0,0,0,0,-1,1;0,-1,0,0,0,0,0,1]
11a_44	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,0,1,0;-1,-1,1,1,1,1,1,0;0,0,0,0,1,0,0,0;-1,-1,1,0,1,1,1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[0,0,-1,0,0,1,-1,0;0,0,0,1,0,1,0,2;0,0,0,-1,0,0,0,-1;0,0,0,0,-1,0,0,0;1,0,0,0,1,0,0,0;1,1,0,0,2,0,0,0;0,0,0,-1,-1,-1,1,-3;0,0,0,0,0,0,0,1]
11a_45	1	[-1,0,-1,-1;0,2,0,1;0,0,-2,-1;0,0,-1,-2]	[-1,-1,1,-1;0,1,0,3;0,-1,1,-2;0,1,0,2]
11a_47	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;-1,-1,1,1,0,1,0,1;0,0,-1,-1,-1,0,0,-1;0,0,0,0,0,1,0,0;0,0,-1,-1,-1,0,-1,-1;-1,-1,1,0,0,1,0,1]	[-1,1,1,-1,0,0,0,0;-1,-1,1,0,1,0,0,0;0,-1,0,1,1,0,-1,0;0,0,0,0,0,1,0,0;-2,-4,0,2,1,-4,0,2;7,13,0,-6,-3,13,0,-7;-1,-2,0,1,1,-2,0,1;0,0,1,0,0,0,0,0]
11a_57	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,-1,1,0;-1,-1,1,1,1,-1,1,1;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0;0,0,0,0,1,0,1,0;-1,-1,1,0,1,-1,1,1]	[-1,0,0,0,0,0,-1,0;0,0,0,0,-1,0,0,0;-1,0,-1,1,0,-1,-1,0;0,0,0,0,0,0,0,1;0,1,0,0,-1,0,1,0;0,1,1,0,-1,0,1,0;-1,0,0,0,0,-1,-1,1;1,0,0,0,-1,1,2,0]
11a_66	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,-1,-1,0,0,0,0,0;-1,0,-1,1,0,-1,1,0;-1,0,-1,1,1,-1,1,1;-1,-1,-1,0,0,-1,0,0;0,0,-1,0,0,-1,1,0;-1,0,-1,1,0,-1,1,1]	[-1,0,1,0,0,0,0,-1;0,0,0,0,1,0,0,-1;0,0,-1,0,-1,1,0,1;0,0,0,-1,-1,0,1,0;0,0,0,0,-1,1,1,0;0,1,0,0,0,0,0,0;0,0,0,0,0,0,-1,1;0,0,0,0,1,0,0,0]
11a_76	1	[1,0,0,0,0,0,0,0;-1,-1,0,0,-1,0,-1,-1;0,0,1,0,0,0,0,0;0,0,1,1,0,1,0,0;-1,0,-1,-1,-1,-1,-1,-1;0,0,1,0,0,1,0,0;-1,0,0,-1,0,0,-1,0;-1,0,0,-1,0,0,-1,-1]	[0,1,1,0,0,0,0,0;-1,0,0,0,0,0,0,0;0,0,0,-1,-1,0,1,0;0,0,1,0,0,-1,0,1;1,0,1,0,0,-1,0,0;1,0,2,1,1,-2,0,0;0,0,1,1,0,-2,0,1;0,0,0,1,0,0,0,0]
11a_87	1	[-1,1,-1,-1,0,0;0,-2,1,1,0,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,1,-1,0,1,1;0,0,0,0,0,1]	[-1,-1,0,1,0,-1;0,0,1,0,0,-1;0,-1,0,1,-1,0;0,0,2,0,-1,0;0,0,2,1,-1,1;0,0,1,0,0,0]
11a_89	1	[1,0,0,0,0,0;-1,-1,0,0,0,1;0,0,-1,0,-1,-1;0,0,0,1,0,0;0,0,0,-1,-1,-1;1,0,0,0,0,-2]	[0,0,1,1,0,0;0,0,0,0,0,-1;-5,-3,0,1,1,0;-8,-5,0,0,0,0;3,2,0,0,0,0;0,0,0,-1,0,-1]
11a_90	1	[1,0,0,0,0,0;-1,-1,0,0,0,1;0,0,1,0,0,0;0,0,1,1,1,0;0,0,1,0,1,0;1,0,1,1,1,-2]	[0,-4,4,2,-4,1;0,6,-7,-1,5,-1;1,0,0,0,-1,1;0,-46,48,19,-37,9;0,-16,17,6,-13,3;0,1,-1,0,1,0]
11a_97	1	[1,0,0,0,0,0;-1,-1,-1,-1,0,-1;-1,0,-1,-1,1,-1;-1,0,0,-1,1,0;0,0,0,0,2,0;-1,0,0,-1,1,-1]	[0,1,0,1,1,-1;-1,0,0,0,0,0;1,0,-1,0,0,1;-3,0,4,-3,-1,-2;3,0,-3,2,1,1;-1,0,1,0,0,0]
11a_99	1	[-1,-1,-1,-1,-1,0,-1,0;0,-1,-1,-1,-1,0,0,0;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,-1,-1,-1,0,0,0;0,-1,-1,0,-1,1,-1,1;0,-1,-1,-1,-1,0,-1,0;0,-1,0,0,0,0,-1,1]	[0,0,0,0,0,1,1,1;-1,-2,0,4,4,4,5,9;0,0,0,0,-1,-1,-1,-2;1,1,0,2,2,2,1,5;-2,-5,1,-3,-3,-3,-1,-11;3,7,-1,4,4,4,1,15;-1,-1,0,0,0,0,1,0;0,1,0,-2,-2,-2,-3,-5]
11a_102	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-2,1,1,1;-1,-1,0,-1,-1,-1;-1,-1,0,0,-1,0;-1,-1,0,0,-1,-1]	[-1,0,0,1,0,-1;0,1,0,-1,1,0;0,2,1,0,1,0;0,3,0,0,4,-2;0,-1,0,0,-2,1;0,1,0,0,1,0]
11a_107	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,-1,-1,1,1,0;0,0,0,0,-1,0;0,0,0,0,-1,-1]	[0,0,0,1,0,1;-1,0,0,0,0,0;-1,1,0,0,1,0;1,0,-1,0,0,0;-2,1,1,0,0,0;-1,0,0,0,0,1]
11a_118	1	[1,0,0,0,0,0;0,-1,0,-1,-1,-1;1,-1,-2,-1,-1,-1;0,0,0,-1,0,-1;0,0,0,0,1,0;0,0,0,0,0,-1]	[1,0,0,-1,0,0;0,0,0,0,0,1;0,1,0,-1,2,1;0,-2,2,-2,1,2;0,1,-1,1,0,-1;0,0,1,-1,0,1]
11a_123	2	[-1,1,1,0;0,-3,-2,-1;0,-2,-3,0;0,-1,-1,-2]	[1,0,0,0;0,1,0,0;0,0,1,0;0,0,0,1]
11a_125	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,-1,0,0,-1;-1,0,-1,0,0,0,0,0;-1,0,-1,1,0,1,0,0;0,0,0,-1,-1,-1,-1,0;0,0,0,0,0,1,0,0;-1,0,-1,1,0,1,1,0;0,0,0,-1,-1,-1,0,-1]	[0,0,0,0,0,0,1,1;-1,0,0,0,0,0,-1,-1;0,0,0,1,-1,0,0,1;0,0,0,0,0,1,0,0;1,1,0,0,-1,1,1,1;-1,0,1,0,0,0,-1,-1;0,0,0,0,-1,1,0,1;-1,0,0,0,1,0,-1,-1]
11a_126	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,-1;-1,0,-1,0,0,0,0,0;-1,0,-1,1,0,1,0,0;-1,0,-1,1,1,1,1,0;0,0,0,0,0,1,0,0;-1,0,-1,1,0,1,1,0;0,0,0,-1,0,-1,-1,-1]	[1,0,-1,-1,1,0,0,0;0,0,1,1,0,0,0,1;0,0,-2,-1,0,1,2,1;0,1,0,0,0,1,0,0;0,0,-1,0,0,1,1,1;0,-3,2,2,-1,0,-1,1;0,1,0,0,0,0,0,0;0,0,0,0,0,0,0,1]
11a_132	1	[1,0,0,0,0,0;0,1,0,0,0,0;0,-1,-1,-1,0,-1;1,0,0,-2,1,0;-1,-1,0,0,-1,0;0,-1,0,-1,0,-1]	[-1,0,0,0,0,-1;0,0,-1,0,0,1;0,-1,-1,0,0,1;0,-1,0,0,-1,1;0,1,1,1,2,-2;0,0,-1,0,0,0]
11a_133	1	[-1,1,0,-1;0,-3,0,1;0,0,1,-1;0,1,0,-2]	[1,0,-1,0;0,1,0,0;-1,0,1,-1;1,1,0,1]
11a_137	1	[1,0,0,0,0,0;0,1,1,0,0,1;0,0,1,0,0,0;1,1,0,-2,1,1;-1,-1,0,0,-1,0;0,0,1,0,0,1]	[0,0,0,1,1,1;0,0,1,0,0,0;3,1,-2,-2,0,-1;1,0,-2,-1,0,0;0,0,-2,-1,0,0;0,1,0,0,0,0]
11a_148	1	[1,0,0,0;-1,-3,1,-1;1,2,-2,1;0,-1,0,-2]	[1,0,1,0;0,0,0,1;0,-1,0,2;0,1,1,0]
11a_156	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;-1,-1,0,-1,1,0,1,0;-1,-1,0,-1,1,1,1,1;0,0,0,0,0,0,1,0;-1,-1,0,-1,1,0,1,1]	[-1,1,0,0,0,1,0,0;1,0,0,0,0,0,0,1;-1,0,0,0,1,0,0,-1;0,0,1,0,0,0,0,0;0,-1,0,1,0,0,-1,0;-2,2,-2,0,1,2,1,-2;1,-1,1,0,0,-1,-1,1;1,0,0,0,0,-1,0,1]
11a_157	1	[-1,-1,-1,0,-1,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,1,0,0,1,0;0,-1,-1,0,-1,0,0,0;-1,-1,0,1,-1,1,1,1;0,0,0,0,0,0,1,0;-1,0,0,1,0,0,1,1]	[0,0,0,1,1,0,0,0;-1,0,0,0,0,0,0,-1;-1,0,0,0,1,1,0,0;1,-2,0,-2,-2,-1,-1,1;-1,1,0,1,2,1,1,0;-1,1,1,1,1,1,1,-1;-1,3,0,3,3,2,2,-1;0,0,0,0,0,0,0,-1]
11a_159	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,0;0,0,0,-1,0,0;0,0,0,1,1,-1;0,0,0,0,0,-1]	[0,1,0,0,1,0;-1,0,0,0,0,0;1,0,1,0,1,0;0,0,0,-1,0,-1;1,0,0,-1,0,-2;0,0,-1,0,0,0]
11a_163	1	[-1,-1,-1,0,-1,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,-1,-1,-1,-1,0,0,0;0,-1,-1,0,-1,0,0,0;-1,-1,0,-1,-1,1,-1,1;-1,-1,-1,-1,-1,0,-1,0;0,0,0,-1,0,0,-1,1]	[1,0,-1,-1,1,0,0,0;0,0,0,0,-1,0,0,0;0,1,0,0,-1,1,0,0;1,0,0,0,0,0,-1,1;1,0,0,0,0,0,0,1;1,0,0,1,1,0,-1,1;1,1,1,0,-3,0,-1,1;0,-1,0,0,1,0,0,0]
11a_164	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,-1,-1,-1,-1;-1,0,-1,-1,0,-1,0,-1;0,0,0,1,1,0,0,1;0,0,0,0,1,0,0,0;-1,0,0,-1,0,-1,0,0;-1,0,-1,-1,-1,-1,-1,-1;0,0,0,0,1,0,0,1]	[1,0,0,0,1,0,1,1;0,-2,0,-1,0,-2,2,0;0,1,-1,1,0,0,0,0;0,3,0,0,-7,-3,-4,0;0,1,0,1,0,0,-1,-1;0,-1,0,0,3,1,2,1;0,0,0,0,-1,-1,0,0;0,1,0,0,0,1,-1,0]
11a_165	1	[-1,0,0,0,0,0;0,-2,0,0,0,0;-1,0,-1,0,0,0;-1,1,-1,1,0,0;-1,1,-1,1,1,1;-1,1,-1,1,0,1]	[-1,0,1,0,-1,0;0,0,0,0,0,-1;0,1,0,1,0,-2;0,0,1,0,0,0;0,1,1,0,0,-1;0,0,0,0,1,-1]
11a_170	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,-1,-1;-1,0,-1,0,0,0,0,0;-1,0,-1,1,1,0,1,0;0,0,0,0,1,0,1,0;-1,0,-1,1,1,1,1,0;0,0,0,0,0,0,1,0;0,0,0,-1,-1,0,-1,-1]	[1,0,0,0,1,0,0,0;0,0,1,0,1,0,0,0;0,0,-1,0,-1,0,1,0;0,0,1,-1,0,0,0,-1;0,1,0,1,0,0,0,0;0,0,0,-1,0,1,0,0;0,0,0,-1,0,0,0,0;0,0,1,0,0,0,0,0]
11a_175	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,1,0,0;0,0,-1,0,0,0,-1,0;-1,0,0,-1,0,0,0,0;-1,1,0,-1,1,1,0,1;0,0,0,0,0,1,0,0;0,0,0,0,0,0,-1,0;0,1,1,0,0,1,1,1]	[1,0,0,0,0,0,0,1;0,0,0,0,0,1,0,0;0,0,0,1,0,-1,0,1;0,0,0,0,1,-1,1,0;0,1,0,0,-1,0,-1,0;0,0,1,0,0,0,-1,0;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,-1]
11a_178	1	[-1,0,0,0,0,0;0,-1,1,0,0,0;0,0,-2,0,0,0;-1,0,0,-1,0,0;-1,0,0,-1,1,1;0,1,-1,0,0,1]	[0,0,0,1,0,1;-1,0,0,0,0,0;-1,-1,0,0,1,0;1,-1,-2,0,0,0;0,1,1,0,0,0;1,0,0,0,0,1]
11a_181	1	[1,0,0,0,0,0;-1,-1,1,-1,0,-1;1,0,-2,1,0,1;-1,0,0,-1,0,-1;0,0,0,0,1,0;-1,0,0,0,-1,-1]	[1,1,0,0,1,0;-2,0,0,0,0,-1;-1,0,0,1,0,-1;-1,0,-1,0,0,-1;-1,0,0,0,-1,-1;1,0,0,0,0,0]
11a_183	1	[1,0,0,0,0,0;-1,-1,0,0,0,-1;0,0,1,0,0,0;0,0,-1,2,0,0;0,0,1,-1,1,0;-1,0,-1,1,-1,-1]	[1,1,-1,0,0,0;0,1,-2,0,0,0;0,0,-1,0,1,1;0,1,-1,0,-1,0;1,1,-1,1,1,0;0,1,-1,0,0,0]
11a_193	1	[1,0,0,0,0,0;-1,-1,0,-1,0,0;0,0,1,0,0,1;-1,0,0,-1,1,0;0,0,1,0,2,1;0,0,0,0,0,1]	[1,0,0,1,0,1;-1,0,0,0,0,1;2,1,1,1,0,1;-2,-1,0,0,0,0;2,1,0,0,-1,1;-1,-1,0,0,0,0]
11a_196	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,0,-1,0,0;0,0,1,0,0,0,0,0;-1,0,0,-1,-1,0,-1,0;0,0,1,0,1,0,1,1;-1,0,0,-1,-1,-1,-1,-1;0,0,1,0,0,0,1,1;0,0,1,0,0,0,0,1]	[0,0,0,1,0,0,0,1;-3,-3,-3,0,0,-2,-4,-3;-1,-1,0,0,0,0,0,-1;-2,-2,-2,0,-1,-2,-2,-3;0,0,0,0,-2,-1,1,-1;0,0,0,0,5,3,-2,3;0,-1,-1,0,-1,-1,-1,-1;1,1,1,0,0,1,1,1]
11a_199	1	[1,0,0,0,0,0;0,1,0,0,0,0;0,1,1,0,0,1;1,0,0,-2,1,0;-1,-1,-1,0,-1,-1;0,1,0,0,0,1]	[0,0,0,1,1,2;0,1,0,0,0,0;1,1,-1,0,-2,-2;0,-3,0,0,2,3;1,9,0,0,-6,-9;0,-2,0,0,1,2]
11a_202	1	[1,0,0,0,0,0;0,-1,0,0,-1,0;0,0,1,0,0,0;1,-1,0,-2,-1,1;0,0,0,0,-1,0;-1,0,-1,0,0,-1]	[0,0,2,0,1,1;0,3,0,0,0,-1;-1,-1,0,0,1,0;0,1,1,-1,1,0;0,0,0,1,0,0;0,-1,0,0,0,0]
11a_205	1	[1,0,0,0,0,0;0,-1,0,0,0,-1;0,0,1,0,1,0;1,-1,0,-2,0,-1;0,0,0,0,1,0;0,0,1,0,1,1]	[-1,0,-2,1,1,1;0,-1,0,0,-1,0;0,-1,1,0,0,0;0,-2,0,1,2,1;0,2,0,-1,-2,0;0,0,0,0,1,0]
11a_219	1	[2,1,0,0;0,-1,-1,0;0,0,1,0;1,1,0,2]	[1,2,0,0;-2,-1,-2,2;-3,0,-3,4;1,0,1,-1]
11a_231	1	[-1,0,0,0,0,0,0,0;0,1,0,1,0,0,0,0;0,0,-1,0,0,-1,-1,-1;0,0,0,1,0,0,0,0;-1,0,0,0,-1,0,0,0;-1,1,0,1,-1,1,0,0;-1,1,0,1,-1,1,1,1;-1,1,0,1,-1,1,0,1]	[-2,-1,-1,0,2,0,0,2;0,0,0,-1,-1,0,1,-1;1,0,0,0,0,1,-1,0;0,0,-1,-4,-4,0,4,-5;-1,0,-1,0,1,0,0,1;-1,0,-1,2,2,0,-1,2;-1,0,-1,4,4,0,-4,5;1,0,1,-1,-1,0,1,-1]
11a_239	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,-1,-1,-1;-1,0,1,-1,1,0,1,0;-1,0,0,-1,0,0,0,0;-1,0,0,-1,1,0,1,0;0,0,-1,0,-1,-1,-1,0;0,0,0,0,0,0,1,0;0,0,0,0,-1,-1,-1,-1]	[0,-1,1,0,-1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,0,-1,1,0,-1;0,0,0,0,0,1,-1,0;-1,0,0,-1,0,2,-2,0;1,0,0,2,0,-3,3,0;0,0,1,0,0,0,-1,0;0,0,0,0,0,1,0,-1]
11a_249	1	[-1,0,-1,-1,0,0;-1,-1,-1,-1,0,0;0,0,-1,-1,0,-1;0,0,0,1,0,0;1,0,1,0,2,0;0,0,0,1,0,1]	[0,1,1,0,1,0;0,0,0,0,0,-1;0,0,3,-2,1,3;1,0,2,-1,1,2;2,0,4,-1,2,2;-1,0,0,0,0,0]
11a_258	1	[-1,0,0,-1,-1,0;0,1,0,0,0,0;-1,0,-1,-1,-1,0;0,-1,0,-1,-1,0;0,-1,0,0,-1,1;0,0,0,0,0,2]	[0,1,1,0,0,0;-1,0,0,0,0,0;0,0,0,-1,1,-1;0,0,-1,1,0,0;0,0,-1,0,1,0;-1,0,0,1,0,0]
11a_274	1	[-1,0,0,-1,0,0,0,-1;-1,-1,0,-1,0,0,0,-1;-1,-1,1,0,0,0,1,0;0,0,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;-1,-1,1,0,0,1,1,-1;0,0,0,0,0,0,1,0;0,0,0,-1,-1,0,0,-1]	[0,-2,1,2,5,-2,3,3;331,270,-148,135,135,1097,392,-135;0,-2,1,1,6,-1,2,4;68575619,-185052536,119423155,284360214,163209863,-318648022,322203774,40230956;210277202,-567436790,366193797,871949401,500459361,-977088002,987991194,123362372;-5669998,15300591,-9874195,-23511590,-13494585,26346589,-26640587,-3326392;23075,-62266,40187,95685,54919,-107223,108416,13537;-22,-18,10,-9,-9,-73,-26,9]
11a_277	1	[1,0,0,1,0,0,1,0;-1,-1,0,0,-1,-1,-1,-1;0,0,-1,0,0,0,0,0;0,0,-1,1,0,0,0,0;-1,0,0,0,-1,-1,0,-1;-1,0,0,0,0,-1,0,0;0,0,-1,1,0,0,1,0;-1,0,0,0,0,-1,0,-1]	[-1,-1,0,0,0,1,0,0;0,0,0,-1,0,0,0,0;0,0,0,2,0,-1,-1,2;0,0,-1,1,0,-1,0,1;0,0,0,1,0,-1,0,1;0,0,2,-2,1,2,0,-3;0,0,1,0,1,1,0,-1;0,-1,-1,-1,0,-1,0,0]
11a_281	1	[-1,0,-1,-1,0,0,-1,0;-1,-1,-1,-1,0,0,-1,0;0,0,-1,-1,-1,0,-1,0;0,0,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;-1,0,-1,0,0,1,0,0;0,0,0,-1,-1,0,-1,0;-1,0,-1,-1,0,1,-1,1]	[-1,0,0,1,0,0,0,1;0,0,1,0,0,1,0,0;0,0,0,0,1,1,1,0;0,1,1,0,-1,0,-2,-1;0,0,-2,-1,1,0,3,0;0,0,5,3,-3,0,-8,0;0,1,0,0,0,0,0,0;0,0,1,0,-1,0,-1,-1]
11a_286	1	[-1,0,0,-1,0,-1,-1,0;-1,-1,0,-1,0,-1,-1,0;-1,0,1,0,0,0,0,0;0,0,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;0,0,0,-1,-1,-1,0,0;0,0,0,-1,-1,-1,-1,0;-1,0,1,0,0,-1,-1,1]	[1,0,0,-1,0,1,-1,-1;0,0,0,-2,0,0,0,-1;0,0,1,-1,0,0,0,-1;0,0,0,-1,0,2,-1,-1;0,0,0,2,1,-2,0,1;0,1,0,-1,0,1,-1,-1;0,0,0,1,0,-1,1,1;0,0,0,-1,0,0,0,0]
11a_288	1	[1,0,0,0,-1,0,1,0;0,-1,0,0,0,0,0,0;0,0,-1,0,0,0,-1,-1;1,0,0,1,-1,0,1,0;0,-1,0,0,-1,0,0,0;1,-1,0,1,-1,1,1,0;0,0,0,0,0,0,1,0;-1,0,0,-1,0,0,-1,-1]	[0,1,0,0,0,0,1,0;0,0,1,0,0,0,1,0;1,0,1,0,0,0,0,0;0,0,0,-1,-1,1,0,0;0,0,-1,0,0,0,0,1;0,0,0,0,-1,1,0,1;0,0,0,0,0,-1,0,0;0,0,-1,0,0,0,0,0]
11a_296	1	[-1,1,1,1;0,2,1,0;0,1,2,0;0,1,0,2]	[1,-1,0,0;0,0,-1,1;0,1,-3,1;0,0,1,0]
11a_297	1	[1,0,-1,0,-1,0;-1,-1,0,-1,0,0;0,0,2,1,0,1;0,0,0,1,0,0;0,0,0,0,-1,0;0,0,0,0,-1,1]	[0,1,0,0,0,1;0,0,-1,0,0,1;0,0,-1,0,1,1;1,0,-1,-1,1,1;-1,0,0,2,-1,0;0,0,1,0,0,0]
11a_314	1	[1,0,0,0,1,0,0,1;-1,-1,-1,0,-1,-1,-1,-1;-1,0,-1,0,0,-1,0,-1;0,0,0,-1,0,0,0,0;0,0,0,-1,1,0,0,0;-1,0,0,0,0,-1,0,0;-1,0,-1,0,-1,-1,-1,-1;0,0,0,-1,1,0,0,1]	[-1,0,1,0,0,-1,0,0;0,0,0,0,-1,0,0,0;0,0,2,1,0,-1,0,-1;0,0,-1,-1,1,0,1,0;0,0,1,1,1,0,-1,-1;0,1,0,0,0,0,-1,0;0,0,0,-1,0,0,0,0;0,0,1,0,-1,0,0,0]
11a_317	1	[-1,-1,0,-1,1,-1;0,-1,0,-1,1,0;0,0,2,1,1,0;0,0,0,1,0,0;0,0,1,0,2,0;0,-1,0,-1,1,-1]	[-1,1,0,-1,0,0;0,0,0,0,0,1;0,4,2,-2,-3,-2;0,-8,-5,5,5,5;0,3,2,-2,-2,-2;0,0,1,0,0,0]
11a_322	1	[1,0,-1,0,1,0;-1,-1,0,0,0,-1;0,0,2,1,-1,1;0,0,0,-1,0,0;0,0,0,-1,1,0;0,0,0,0,0,1]	[0,0,0,1,0,1;-1,-1,-1,-1,0,0;0,1,0,1,-1,1;1,1,-1,1,-3,1;2,2,-1,2,-4,2;-1,-1,-1,-1,0,-1]
11a_324	1	[-1,-1,1,0;0,1,0,0;0,0,2,-1;0,-1,-1,3]	[-3,-3,1,-2;130,166,0,103;-29,-37,0,-23;10,13,0,8]
11a_332	1	[1,0,-1,0,0,0,1,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,0,0;1,-1,-1,1,1,0,1,0;1,0,-1,0,1,0,1,0;-1,0,0,-1,-1,-1,0,0;0,0,0,0,0,0,1,0;-1,0,0,0,-1,-1,0,-1]	[-1,0,1,0,0,1,0,-1;0,0,1,-1,1,1,1,1;0,2,-3,1,1,-2,-2,1;0,0,1,-1,0,2,0,-1;0,-1,-2,4,-1,-3,1,4;0,0,1,-1,0,1,0,-1;0,0,0,1,0,-1,1,2;0,0,-1,1,0,-1,-1,0]
11a_333	1	[-1,1,-1,0;0,2,0,0;0,1,-1,1;0,0,0,2]	[0,1,-1,0;0,0,0,-1;-1,0,1,1;1,0,0,0]
11a_347	1	[-1,0,-1,0,1,0;-1,-1,-1,0,1,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,0,1,1,-2,0;-1,0,0,0,1,1]	[0,0,1,0,1,1;-1,0,0,0,0,0;0,1,0,1,0,0;-1,2,0,0,2,1;-1,3,0,0,2,1;0,1,1,0,0,0]
11a_363	1	[-3,0;-1,-3]	[1,0;0,1]
11n_11	1	[-1,-1,-1,-1,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,0,-1,-1,-1,0,-1;0,-1,0,-1,0,-1,0,0;0,0,0,0,-1,-1,-1,-1;0,-1,0,-1,0,-1,0,-1]	[1,0,-1,-1,1,1,0,-1;0,0,0,0,-1,0,0,0;0,-1,0,1,-1,0,0,0;0,-1,0,0,1,0,-1,0;0,0,-1,0,0,1,0,-1;0,1,1,0,-2,0,2,2;0,0,-1,0,1,0,0,-1;0,-1,0,0,1,0,0,0]
11n_15	1	[-1,-1,-1,0,-1,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,-1,0,-1,0,-1;0,-1,-1,0,0,0,0,0;0,-1,0,0,-1,-1,0,0;0,0,0,-1,0,-1,-1,-1;0,0,0,0,0,-1,0,-1]	[0,1,0,0,-1,1,0,-1;0,0,0,0,0,0,0,1;0,0,1,0,0,0,1,0;0,0,0,-1,0,0,0,0;0,0,-1,-1,-1,1,0,-1;1,0,0,0,-1,1,0,-1;0,0,-1,-1,0,0,0,0;0,0,0,0,1,0,0,1]
11n_29	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,0,0,0,1;0,0,0,-1,0,1;0,0,-1,0,-1,1;1,1,0,0,0,1]	[-5,-1,4,-1,-1,-1;0,0,21,-35,0,15;-1,0,1,0,0,0;0,0,3,-6,2,1;0,0,-4,9,-5,0;0,0,3,-5,0,2]
11n_33	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,-1,-1,0,0;0,0,0,1,0,0;-1,-1,0,-1,-1,-1;0,0,0,0,0,1]	[1,-1,0,-1,0,0;0,1,0,0,0,0;1,-1,-1,-1,1,-1;0,-1,-1,-1,0,-1;0,2,2,2,0,1;0,-1,0,-1,0,-1]
11n_37	1	[-1,-1,0,0,-1,0;0,0,0,0,-1,0;0,0,1,0,0,1;0,0,0,-1,-1,0;0,-1,1,0,0,1;0,0,0,0,0,1]	[0,0,-1,-1,0,0;0,0,0,0,0,-1;0,-1,0,0,0,0;-1,0,1,2,1,2;1,0,0,0,0,0;0,0,-1,-2,0,-1]
11n_49	1	[1,0,0,0,0,0;-1,0,-1,0,-1,1;0,0,-1,0,0,0;0,0,-1,-1,-1,0;0,0,-1,0,-1,0;1,0,1,0,0,1]	[1,1,0,0,0,0;-2,-1,0,0,0,1;-4,-3,0,0,1,1;-5,-3,1,1,1,2;-3,-2,0,1,1,1;2,1,0,0,0,0]
11n_58	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,1,0,0;0,0,0,1,0,0,-1,0;0,0,0,1,1,0,-1,1;0,0,0,0,0,1,0,0;-1,-1,1,0,0,1,0,0;0,0,0,1,0,0,-1,1]	[0,1,0,1,0,0,0,0;0,0,0,0,0,0,-1,-1;1,1,0,1,0,0,-1,-1;0,0,0,0,0,-1,0,0;2,0,0,1,0,0,-1,-2;3,0,0,2,-1,-1,-1,-2;0,0,-1,0,-1,1,0,0;-1,0,0,-1,0,0,0,0]
11n_68	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,-1,0,0,-1;0,0,0,-1,1,-1;1,1,0,0,1,1;-1,-1,0,0,0,0]	[0,0,0,0,0,1;-1,0,0,-1,-1,0;-1,1,0,-1,-1,0;0,0,-1,1,0,0;0,0,-1,2,1,0;0,0,0,-1,0,0]
11n_73	1	[-1,-1,-1,-1,-1,-1;0,-2,-1,-1,-1,-2;0,-1,0,-1,-1,-1;0,-1,-1,0,-1,-1;0,-1,0,-1,0,-1;0,-1,-1,-1,-1,-2]	[0,0,1,0,0,0;1,-1,0,0,0,0;0,-1,0,1,0,0;-1,0,0,0,-1,1;0,-1,0,0,0,1;-1,0,0,0,0,0]
11n_74	1	[-1,-1,-1,-1,-1,-1;0,0,-1,-1,-1,-1;0,-1,-2,-1,-2,-1;0,-1,-1,0,-1,-1;0,-1,-1,-1,-2,-1;0,0,-1,-1,-1,0]	[0,1,0,0,0,0;0,0,0,0,0,-1;1,0,1,-1,-1,1;2,0,0,-1,-1,2;-1,0,0,0,1,-1;1,0,0,0,0,0]
11n_79	1	[-1,0,-1,-1;0,-2,0,1;0,0,0,-1;0,0,-1,0]	[0,0,0,-1;-1,0,1,1;1,1,0,1;1,0,0,0]
11n_80	1	[1,0,0,0,0,0;1,0,-1,0,-1,0;1,-1,-2,0,-1,0;0,1,0,1,1,0;1,0,-1,0,0,0;0,1,0,1,1,1]	[0,1,0,0,0,0;0,0,-1,-1,0,0;-1,-1,-2,0,1,-2;-1,-1,-1,0,0,-1;0,0,0,1,0,-1;0,0,0,1,0,0]
11n_83	1	[0,-1,0,0,0,0;0,1,0,0,0,0;-1,-1,0,0,0,0;-1,-1,-1,0,0,0;0,0,-1,-1,-1,1;1,0,1,1,0,-2]	[1,0,0,0,0,0;0,-1,0,0,0,0;0,0,-1,1,1,0;0,0,-1,0,0,-1;0,0,0,1,0,1;0,0,1,0,0,0]
11n_91	1	[-1,1,-1,-1,0,0;0,1,1,1,0,0;0,0,0,-1,0,0;0,0,0,1,0,0;0,1,-1,0,1,1;0,0,0,0,0,1]	[0,0,1,0,0,0;0,0,0,-1,0,0;-3,-1,-1,0,2,-3;0,1,1,0,1,-1;1,0,0,0,-1,1;0,-1,-1,0,0,0]
11n_92	1	[-1,-1,-1,-1,-1,0,-1,0;0,0,-1,-1,-1,0,0,0;0,0,0,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,-1,-1,0,0,0,0;0,-1,-1,0,-1,-1,-1,0;0,-1,-1,-1,-1,0,0,0;0,-1,0,0,0,-1,-1,-1]	[-1,1,1,0,1,0,-1,-1;0,0,0,1,1,0,0,1;0,0,0,0,1,1,-1,0;0,0,-1,0,-1,-1,1,0;0,0,0,2,1,0,0,1;0,1,1,0,0,0,-1,-1;0,0,-1,1,0,2,-1,1;0,0,0,-1,-1,-1,1,-1]
11n_113	1	[1,0,0,0,0,0;-1,0,0,-1,1,-1;0,0,1,0,0,0;-1,0,0,0,1,0;0,0,-1,0,2,-1;0,0,1,0,0,0]	[0,0,0,0,0,1;0,0,1,0,0,0;0,0,0,1,0,1;-1,0,0,0,0,-1;1,-1,0,0,1,1;0,1,0,0,0,0]
11n_117	1	[1,0,0,0,0,0;-1,0,0,-1,1,-1;0,0,-1,0,1,-1;-1,0,0,0,1,0;0,0,0,0,-2,0;0,0,0,0,1,-1]	[1,0,0,1,0,0;0,0,-1,0,1,0;0,-1,1,2,0,-1;0,0,-1,0,0,0;0,0,1,0,0,1;0,0,1,1,0,0]
11n_127	1	[0,-1,-1,0,-1,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,0,0,0,1,0;0,-1,-1,0,0,0,0,0;-1,-1,0,1,-1,1,1,1;0,0,0,0,0,0,1,0;-1,0,0,1,0,0,1,0]	[1,0,0,1,-1,0,0,0;0,-1,0,0,-1,0,0,0;0,-1,0,0,0,0,0,0;0,-1,1,0,0,0,0,0;0,0,0,-1,1,-1,1,2;0,0,0,0,0,0,0,1;0,0,0,1,0,1,0,0;0,0,0,1,0,0,0,0]
11n_132	1	[1,0,0,0,0,0;-1,0,1,0,0,0;1,0,1,0,0,0;0,-1,1,-1,-1,0;-1,-1,1,0,0,0;0,-1,0,-1,-1,-1]	[0,0,0,0,1,0;-2,-1,-2,0,0,0;-1,-1,-2,2,0,-2;-1,0,-1,1,0,-1;-2,0,-2,3,0,-3;0,0,0,1,0,0]
11n_133	2	[-1,0,0,0,0,0,0,0;0,1,0,0,0,0,-1,0;-1,0,-1,0,0,0,0,0;-1,0,-1,-1,0,-1,0,0;0,0,0,-1,-1,-1,0,0;-1,0,-1,0,0,-1,0,0;0,0,0,-1,-1,-1,-1,0;0,1,0,-1,-1,0,-1,1]	[1,1,0,-1,1,0,0,0;0,1,0,0,0,1,0,0;0,0,1,-1,1,0,0,1;0,0,0,-1,0,0,0,0;0,0,1,-1,0,-1,1,0;0,0,0,1,0,1,0,1;0,-1,1,-1,0,-2,0,0;0,0,0,0,0,-1,0,0]
11n_140	1	[1,0,0,0;1,1,1,0;-1,0,-1,1;0,0,0,2]	[-3,5,-3,-2;0,0,1,1;-1,3,-10,-10;0,-1,5,5]
11n_146	1	[-1,0,0,0,0,0,0,0;0,-1,0,-1,0,0,-1,-1;-1,0,1,1,-1,1,1,0;0,0,0,0,0,0,0,0;-1,0,0,0,-1,0,0,0;-1,0,0,1,-1,1,1,0;0,0,0,1,0,0,0,0;0,0,0,-1,0,-1,-1,-1]	[1,-1,0,0,0,-1,0,0;1,0,0,0,0,0,0,1;0,0,0,0,0,0,1,0;-1,0,0,1,0,1,0,1;0,0,1,0,-1,0,0,1;1,0,0,0,0,-1,0,-1;-2,0,0,0,1,0,0,-1;1,0,0,0,0,0,0,0]
11n_148	2	[-1,0,0,0,0,0,0,0;0,1,0,0,0,0,-1,0;-1,0,-1,-1,0,0,0,0;-1,0,0,-1,0,0,0,0;-1,0,-1,-1,-1,0,0,0;0,1,-1,0,-1,1,-1,1;0,0,-1,0,-1,0,-1,0;0,1,0,0,-1,0,-1,1]	[0,1,-1,0,1,0,0,0;0,0,0,-1,-1,0,0,0;0,1,-2,2,0,1,1,0;0,0,0,0,0,0,0,1;1,0,0,0,0,0,0,0;0,-2,4,-3,-2,-2,0,2;0,1,-2,1,1,1,0,-1;0,0,1,0,0,0,0,1]
11n_150	1	[-1,0,-1,-1,0,0;-1,-1,-1,-1,0,0;0,0,-1,-1,0,-1;0,0,0,1,0,0;1,0,1,0,-2,0;0,0,0,1,0,1]	[1,0,0,0,0,1;0,1,0,0,0,1;0,0,1,1,0,1;0,1,-1,0,1,-1;0,1,0,0,1,0;0,-1,-1,0,0,-1]
11n_155	1	[-1,0,-1,1,0,0;-1,-1,-1,1,0,0;0,0,-1,1,-1,0;0,0,0,2,0,0;0,0,0,-1,1,0;-1,0,-1,0,0,-1]	[1,-1,1,0,-1,-2;0,2,-1,-1,-2,-1;0,-1,1,1,1,0;0,5,1,-4,-5,-4;0,1,1,-1,-1,-1;0,0,0,0,1,1]
11n_157	1	[0,1,0,0,-1,0,0,0;0,1,0,0,-1,0,0,0;-1,0,1,0,0,0,0,0;1,1,0,1,-1,1,-1,0;0,0,0,0,-1,0,-1,0;1,1,0,0,-1,0,-1,0;0,0,0,0,0,0,-1,0;-1,0,1,0,0,-1,0,1]	[1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,0;0,0,0,1,0,0,1,1;0,1,0,0,1,-1,-1,-1;0,5,-3,0,5,-4,-2,-1;0,-7,4,0,-7,6,3,2;0,1,0,0,1,0,0,0;0,0,0,0,0,-1,0,0]
11n_162	1	[0,0,0,0,0,0;1,-1,1,-1,0,0;1,0,0,0,0,0;1,0,1,-2,0,-1;1,-1,0,-1,0,0;1,0,1,-1,0,-2]	[-2,1,0,-1,-1,0;1,0,0,2,1,-2;2,0,0,1,0,0;2,0,1,2,0,-2;0,0,0,1,1,-2;-1,0,0,-2,-1,3]
11n_163	1	[-1,0,-1,0,0,0;1,1,1,0,1,0;0,0,-1,0,0,0;1,1,1,-1,1,-1;1,0,0,0,1,0;1,0,1,-1,0,-2]	[1,-1,-1,1,1,-1;0,0,0,0,-1,2;0,-5,-1,4,2,-3;0,-5,0,4,0,0;0,1,0,-1,0,0;0,0,0,0,1,-1]
11n_165	1	[1,0,-1,0,0,-1;-1,-1,1,0,-1,1;0,0,1,0,0,0;0,0,-1,-1,0,-1;-1,0,0,0,-1,1;0,0,0,0,0,1]	[-2,0,-1,0,-1,0;0,0,0,0,0,1;-1,1,0,0,-1,0;-2,0,0,1,-1,-1;1,0,0,1,0,1;1,0,0,0,0,1]
11n_168	1	[-2,1,-1,0,0,-1;0,-1,0,0,0,0;-1,1,-1,0,0,-2;1,-1,0,1,-1,0;0,0,-1,0,-1,-1;-1,1,-1,0,0,-1]	[0,0,1,1,0,0;1,0,0,1,0,0;1,1,0,3,1,1;1,1,0,2,0,1;2,3,0,4,0,2;1,0,0,0,0,0]
11n_170	1	[-1,1,1,1;0,2,1,0;0,1,2,0;0,0,-1,1]	[2,1,0,0;-1,-1,1,0;-2,-2,2,-1;1,1,0,-1]
11n_178	1	[0,0,0,0,-1,0,1,0;0,-1,0,0,0,0,0,0;0,0,-1,0,0,0,-1,-1;1,0,0,0,-1,0,1,0;0,-1,0,0,-1,0,0,0;1,-1,0,1,-1,1,1,0;0,0,0,0,0,0,1,0;-1,0,0,-1,0,0,-1,-1]	[1,0,0,0,0,0,0,0;0,0,0,0,-1,-1,0,-1;0,0,0,0,0,-1,0,-1;0,0,0,0,1,1,1,1;0,-2,-1,1,1,0,1,1;0,1,0,0,-1,-1,-1,-1;0,0,0,1,-1,-2,-1,-1;0,0,0,1,0,0,0,0]
12a_3	1	[1,0,0,0,0,0;-1,-1,0,-1,0,1;0,0,1,0,0,0;-1,0,-1,-1,0,1;0,0,0,0,1,0;1,0,1,0,1,-2]	[0,0,0,1,1,1;0,-1,0,-1,0,0;0,1,1,0,0,0;-1,0,0,-1,-1,-1;1,-1,0,1,1,1;0,1,0,1,0,-1]
12a_9	1	[-1,-1,-1,-1,0,0;0,-1,-1,0,0,0;0,0,1,0,0,0;0,-1,-1,-1,0,0;0,0,0,0,-1,0;0,1,0,1,1,2]	[0,0,1,0,-1,0;0,1,0,0,1,0;1,1,0,-1,0,-1;1,-1,0,0,0,0;0,-1,0,0,0,1;0,1,0,0,0,0]
12a_10	1	[1,0,0,0,0,0;-1,-1,0,1,1,1;0,0,1,0,0,0;1,0,1,-2,-1,-2;1,0,1,-1,-2,-1;1,0,1,-1,-1,-2]	[1,0,0,0,1,0;0,0,0,0,0,-1;0,0,1,0,0,1;0,0,0,1,0,-1;0,1,0,0,0,0;1,0,0,0,2,-2]
12a_29	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;0,-1,0,-1,1,1,0,0;0,0,0,0,0,1,0,0;0,-1,0,-1,0,0,1,1;0,0,0,0,0,0,0,1]	[0,-1,0,1,0,0,-1,0;-1,0,0,-2,-1,0,0,-1;0,0,0,1,0,1,0,0;0,-1,-1,1,1,0,-1,0;0,0,0,0,1,0,0,0;1,1,1,-2,-3,0,1,0;0,-1,-1,2,2,0,-1,0;-1,-1,-1,-2,-1,0,0,-1]
12a_30	1	[-1,0,-1,-1,-1,-1,0,0;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,1,-1,-1,-1,-1,0,0;0,1,-1,0,-1,0,0,0;0,1,-1,0,-1,-1,0,0;0,0,0,-1,-1,-1,1,1;0,0,0,0,0,0,0,1]	[1,1,0,0,0,0,0,0;0,0,-1,-1,0,1,0,0;0,0,0,0,-1,1,-1,0;0,0,0,1,0,-1,0,0;0,1,2,0,0,-1,0,0;1,-4,-10,1,0,4,0,1;0,0,0,-1,0,1,-1,0;0,1,1,1,0,-1,0,0]
12a_32	1	[-1,0,-1,1,0,0;0,1,0,0,0,0;0,0,1,0,0,0;0,-1,1,-2,0,0;0,0,0,1,1,1;0,0,0,0,0,1]	[0,0,0,1,1,-1;0,-1,0,0,0,0;1,0,0,1,1,0;0,-1,-1,0,0,0;0,2,1,0,1,1;0,0,0,1,1,0]
12a_33	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,-1,0,0,-1;0,0,1,0,0,0,0,0;-1,0,-1,-1,-1,-1,-1,-1;-1,0,-1,0,-1,-1,-1,0;0,0,0,0,0,1,1,0;0,0,0,0,0,0,1,0;-1,0,-1,0,-1,-1,-1,-1]	[0,0,1,-1,0,0,0,1;0,0,0,1,-1,0,0,0;0,-1,0,0,0,1,0,0;0,0,0,0,0,0,1,0;-1,0,0,0,0,0,1,0;1,1,0,0,2,0,-3,-1;0,0,0,0,-2,0,1,1;0,0,0,0,1,0,0,0]
12a_39	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,0,0,0;-1,-1,1,1,1,1,1,0;0,0,0,0,1,0,0,0;-1,-1,1,0,1,1,1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,1,1]	[0,1,0,0,0,0,0,1;-1,0,0,0,0,0,0,0;1,0,0,0,0,1,0,1;0,0,0,0,1,0,0,0;0,1,-1,0,0,0,1,0;0,0,0,1,1,-1,0,0;0,0,1,0,0,-1,0,0;0,0,0,0,0,1,0,0]
12a_49	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,1,0,0,0;1,1,-1,2,1,0;1,1,-1,1,2,1;1,1,-1,1,1,2]	[-1,1,-1,0,0,0;0,-1,0,0,0,0;0,-1,1,1,0,0;1,0,0,-1,1,-1;1,0,0,-2,2,-1;0,0,0,1,0,0]
12a_54	1	[-1,-1,0,-1,0,0;0,-2,0,-1,0,0;0,0,1,-1,0,0;0,-1,0,-2,0,0;0,0,0,1,1,1;0,0,0,0,0,1]	[0,0,0,1,1,0;0,0,0,0,0,1;0,-1,1,0,0,-1;-1,1,0,0,0,1;3,-1,0,0,1,-2;0,-1,0,0,0,-1]
12a_59	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,1,0,1,1,0;0,0,0,1,0,0,0,0;0,0,0,0,-1,0,-1,0;0,0,0,0,0,-1,0,0;-1,-1,0,1,0,1,1,1;0,0,0,0,0,-1,0,-1]	[0,0,-1,0,0,1,1,0;-1,0,-1,0,-1,-1,-1,-1;0,0,-1,0,0,0,0,-1;0,0,0,-1,0,0,0,0;1,0,0,1,0,0,0,0;0,1,0,1,0,0,0,0;4,0,2,3,2,2,3,4;2,0,1,0,1,1,1,2]
12a_63	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,0,0,0;0,0,-1,-1,0,0,0,-1;0,0,0,0,1,0,0,0;0,0,-1,-1,0,-1,0,0;0,0,0,0,0,0,-1,-1;-1,-1,1,0,1,0,0,1]	[0,0,-1,1,0,-1,0,0;1,0,0,0,0,0,1,0;0,0,0,0,0,1,0,1;1,-1,0,-1,0,0,1,0;1,0,0,0,1,0,0,0;-1,1,0,0,0,0,0,0;0,0,0,0,0,0,1,0;-1,0,0,0,0,0,-1,-1]
12a_67	1	[1,0,0,0,0,0,0,0;-1,-1,-1,0,-1,0,0,-1;0,0,1,0,0,1,1,1;0,0,-1,-1,0,0,0,-1;-1,0,-1,0,-1,0,0,0;0,0,0,0,0,1,1,0;0,0,0,0,0,0,1,0;0,0,0,0,0,1,1,1]	[0,0,0,-1,1,0,0,1;-1,0,0,0,0,0,0,0;0,1,1,0,-2,0,0,-1;1,0,0,0,1,0,0,1;0,-1,-1,0,3,-1,0,2;0,0,0,0,-3,2,1,-3;3,-1,-2,0,3,-1,1,3;-1,-1,-1,0,0,-1,0,0]
12a_71	1	[1,0,0,0,0,0,0,0;-1,-1,-1,0,-1,-1,-1,-1;0,0,1,0,0,0,1,0;0,0,-1,-1,0,0,-1,0;-1,0,-1,0,-1,-1,0,-1;-1,0,-1,0,0,-1,0,0;0,0,0,0,0,0,1,0;-1,0,-1,0,0,-1,0,-1]	[2,0,0,1,0,0,0,1;-3,0,0,-3,0,0,0,-1;0,0,0,0,1,0,1,-1;6,-3,-3,6,0,0,1,5;13,-5,-4,13,0,-4,0,12;-1,0,0,-1,0,1,0,-1;3,-1,-1,3,0,0,0,2;1,0,0,1,0,0,0,0]
12a_74	1	[-1,-1,-1,0,-1,1,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;0,-1,-1,0,-1,1,0,0;0,0,0,1,0,1,0,0;0,-1,0,0,-1,0,1,1;0,0,0,0,0,0,0,1]	[0,1,0,1,0,0,0,0;0,0,-1,0,0,0,0,0;0,-1,1,0,1,0,0,0;0,0,0,0,0,1,1,0;1,-1,1,0,0,-1,-1,0;0,0,0,0,0,0,0,1;0,1,-1,0,0,1,0,0;0,0,0,0,0,-1,0,0]
12a_77	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;0,0,0,-1,0,0,-1,-1;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;-1,-1,1,0,0,1,1,0;0,0,0,0,1,0,-1,-1]	[0,1,0,0,0,1,0,0;-1,0,0,0,0,0,0,0;0,0,1,-2,1,0,0,1;0,0,1,0,0,0,-1,1;0,0,1,0,0,0,-1,0;0,0,-1,1,0,0,0,-1;0,0,1,0,0,0,-2,1;1,0,0,0,0,1,0,0]
12a_81	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,0,-1,0;0,0,0,-1,0,1;0,0,0,0,-1,0;1,1,-1,0,1,2]	[-1,1,1,0,0,0;-1,0,0,0,0,-1;-1,0,0,-1,1,-1;-1,0,0,0,1,-1;4,0,-1,0,-5,3;0,0,0,0,0,-1]
12a_86	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,1,0,0;0,0,0,1,0,0;0,0,0,0,2,1;1,1,-1,-1,0,2]	[1,-1,0,1,0,0;0,1,1,0,0,1;2,-1,0,1,0,-1;5,-3,-1,3,2,-3;2,-1,0,1,1,-1;1,0,0,0,1,0]
12a_87	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;0,0,0,1,0,0,0,0;-1,-1,1,0,1,1,1,0;0,0,0,0,0,1,0,0;-1,-1,1,0,0,1,1,0;0,0,0,-1,0,0,-1,-1]	[0,0,0,0,0,1,0,1;0,0,0,-1,0,0,0,0;1,-1,1,0,-1,0,0,0;0,0,0,1,-1,1,0,0;0,1,0,-1,1,-1,0,0;-1,0,0,1,1,0,-1,0;0,0,0,-1,-1,0,1,0;0,0,0,1,0,1,0,0]
12a_88	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,1,0;0,0,0,-1,0,0,0,0;0,0,0,0,-1,0,-1,-1;-1,-1,1,-1,0,1,1,0;0,0,0,0,0,0,1,0;0,0,-1,0,0,0,-1,-1]	[-1,1,-1,0,0,0,0,0;1,0,0,0,2,2,0,1;0,0,0,-1,0,0,-1,0;-1,0,0,1,0,-2,0,-1;0,1,0,0,0,0,0,0;-1,1,-1,0,1,-1,0,-1;0,0,0,0,-1,0,0,0;0,0,0,0,1,1,0,0]
12a_95	1	[-1,0,-1,0,0,-1;0,-1,0,0,-1,0;0,0,-2,0,0,-1;0,0,0,1,1,-1;0,0,0,0,1,0;0,0,-1,0,0,-2]	[-1,0,0,-2,1,2;0,4,0,0,0,-1;0,0,0,1,-1,-1;0,-1,2,0,-1,-1;0,2,1,0,0,-1;0,-1,0,0,0,0]
12a_100	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,2,0,1,0;0,0,0,-1,0,0;1,1,1,1,2,0;-1,-1,-1,-1,-1,1]	[-1,1,0,0,0,1;0,0,0,-1,0,0;0,0,0,-1,1,0;0,0,-1,2,-1,0;-1,0,3,-4,3,1;0,0,0,1,0,1]
12a_103	1	[-1,-1,0,-1,0,-1;0,-2,0,-1,0,-1;0,0,1,-1,0,0;0,-1,0,-2,0,-2;0,0,0,0,1,-1;0,-1,0,-1,0,-2]	[1,0,1,0,0,0;-1,0,-1,0,0,-1;-1,1,-1,0,1,-1;-3,-1,-3,2,0,-3;-2,0,-2,1,0,-2;1,0,2,0,0,1]
12a_113	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;0,0,0,-1,0,0,0,-1;0,0,-1,0,-1,0,0,-1;0,0,0,0,0,1,0,0;0,0,-1,0,-1,0,-1,-1;-1,-1,1,0,0,1,0,1]	[0,0,-1,0,0,0,-1,1;0,0,0,1,0,0,1,0;0,0,0,1,1,0,1,-1;0,0,0,0,0,-1,0,0;1,1,0,0,0,2,0,0;1,0,-1,0,0,1,-1,1;0,0,0,-1,1,0,-1,0;0,0,0,1,0,0,0,0]
12a_116	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,0,1,0;-1,-1,1,1,1,1,1,0;0,0,0,0,1,0,0,0;-1,-1,1,0,1,1,1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,1,1]	[-1,1,0,0,0,1,0,0;0,-1,0,1,0,-1,0,0;-1,2,3,-1,-1,2,-1,0;0,-1,0,1,-1,-1,0,1;1,11,9,-11,3,10,1,-3;0,1,1,-1,0,1,0,0;0,0,0,0,0,0,0,1;0,0,0,1,0,0,0,0]
12a_122	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,1,0,0;-1,-1,1,1,0,1,0,1;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,-1,-1,1,0,-1,-1;-1,-1,1,0,0,1,0,1]	[1,0,1,1,0,0,0,0;0,0,0,0,0,0,0,1;0,0,0,-2,0,1,-1,0;0,0,0,0,-1,0,0,0;0,1,1,-3,0,1,-2,1;0,1,0,-1,0,1,-1,1;0,1,0,1,1,1,0,-1;0,-1,0,0,0,-1,0,0]
12a_127	1	[1,0,0,0,0,0;1,-2,0,0,-1,0;0,0,-1,0,0,-1;0,0,0,1,-1,0;1,-1,-1,0,-2,-1;0,0,0,0,0,-1]	[1,1,0,0,0,0;0,0,0,0,-1,0;0,0,0,1,0,-1;0,0,-1,0,0,1;0,0,1,0,0,0;0,-1,0,0,2,0]
12a_129	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,0,1,1,1,1,0,1;0,0,0,1,0,0,0,0;0,0,0,0,-1,-1,0,-1;0,0,0,0,0,-1,0,0;0,0,0,0,-1,-1,-1,-1;0,0,0,0,0,-1,0,-1]	[0,1,0,0,0,0,0,-1;1,1,0,1,0,0,0,0;0,0,1,0,0,-1,0,1;0,0,0,1,0,0,0,0;-3,-2,0,-2,-1,0,-2,2;1,1,0,1,0,0,1,-1;-1,-1,1,-2,0,0,0,1;-1,-1,0,-1,0,0,0,1]
12a_134	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,1,-1,-1,-1,1;-1,-1,1,0,-1,-1,-1,0;-1,-1,1,0,0,-1,0,0;-1,-1,1,0,0,-1,-1,0;0,0,0,0,-1,-1,-1,1]	[1,0,0,0,0,0,0,1;0,-1,0,0,0,-1,0,-1;1,0,0,1,0,1,0,2;0,0,-1,2,1,0,1,2;0,0,2,-2,-1,0,-1,-2;0,0,-3,3,2,0,1,3;0,0,1,-1,0,0,0,0;0,1,0,0,0,1,0,2]
12a_136	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;0,0,1,0,-1,0,0,0;0,0,0,-1,0,-1,-1,-1;-1,-1,0,0,-1,0,0,0;-1,0,1,0,-1,1,0,0;-1,0,1,0,-1,1,1,1;-1,0,1,0,-1,1,0,1]	[-1,0,0,0,1,0,1,0;0,0,0,0,0,0,0,1;1,0,1,0,0,0,0,0;1,-1,1,1,0,0,1,-1;0,0,0,-1,0,0,-1,1;0,0,0,1,0,1,1,-2;-2,1,-2,-2,-1,0,-2,0;0,0,0,-1,0,0,0,0]
12a_150	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,0,1,0;1,1,-1,2,-1,0;0,0,0,0,1,0;1,1,-1,1,-1,2]	[-6,-1,-12,-1,2,-2;14303,5016,28457,190905,-108514,4718;14,3,29,2,-5,5;35689,7669,73962,5085,-12756,12752;-52484,-11278,-108768,-7480,18760,-18753;-100,-35,-199,-1335,759,-33]
12a_155	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,-1,0,0,-1;0,0,0,-1,0,0;1,1,0,1,2,0;-1,-1,0,-1,-1,1]	[-1,1,-1,0,0,1;0,0,1,0,0,0;0,0,0,-1,1,0;0,1,2,0,0,0;0,-2,-3,1,0,0;0,0,-2,0,0,1]
12a_157	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,1,-1,1,0;0,0,0,-1,0,0,0,-1;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0;0,0,0,0,1,0,1,0;-1,-1,1,0,1,-1,1,1]	[-1,1,-1,0,0,0,0,1;0,0,0,0,0,0,0,1;0,1,2,-2,-1,-2,-1,1;0,0,0,0,2,1,0,0;0,0,1,-1,-2,-1,0,0;0,1,2,-2,-3,-2,0,1;0,0,0,0,-1,-1,0,0;0,0,1,0,0,0,0,0]
12a_175	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;-1,0,1,0,-1,0;0,0,0,1,0,0;0,0,0,0,-1,0;1,0,-1,1,1,2]	[0,0,0,-1,-1,1;1,0,0,0,0,0;1,0,1,1,0,0;1,-1,1,1,0,0;-5,4,-3,-3,0,1;-1,0,-1,0,0,0]
12a_179	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;0,0,-1,0,0,-1,0,-1;-1,0,0,1,1,1,0,0;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0;0,0,-1,0,0,-1,-1,-1;0,0,0,0,0,-1,0,-1]	[1,0,1,-1,1,0,0,-1;0,-1,0,0,0,0,0,0;0,1,0,0,0,-1,0,0;0,0,0,-1,0,1,-1,-1;0,-1,1,-1,0,1,-1,-1;0,0,1,-1,-1,0,-2,0;0,0,0,0,0,0,1,0;0,-1,0,0,1,1,0,0]
12a_182	1	[-1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,0,1,0,1,0,1,0;-1,0,1,1,1,1,1,0;0,0,0,0,1,0,0,0;-1,0,1,0,1,1,1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[0,0,-1,0,0,1,-1,0;0,0,0,1,0,1,0,2;0,0,0,-1,0,0,0,-1;0,0,0,0,-1,0,0,0;1,0,0,0,1,0,0,0;1,1,0,0,1,0,0,0;0,0,0,1,1,1,-1,3;0,0,0,0,0,0,0,1]
12a_187	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0;-1,-1,1,-1,0,0;0,0,0,-1,1,0;1,0,0,1,-1,2]	[1,0,1,0,0,0;0,0,1,0,0,-1;0,1,1,-2,-2,-1;0,0,0,0,-1,0;0,0,0,1,3,0;0,1,1,0,0,0]
12a_188	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,0,-1,-1,-1;0,0,1,1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;-1,0,-1,0,-1,-1,-1,-1;-1,0,-1,0,-1,0,-1,0;-1,0,-1,0,-1,0,-1,-1]	[0,-1,1,0,0,0,1,0;0,0,2,0,0,0,2,-1;0,0,0,0,1,0,-1,1;0,1,-1,0,0,1,-1,-1;0,0,-2,1,0,0,-1,0;1,0,0,0,0,0,0,0;0,2,-2,-1,0,2,-4,0;0,0,1,0,0,0,1,-1]
12a_200	1	[-1,-1,-1,1,0,0,-1,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;0,-1,0,0,1,0,-1,0;0,-1,0,0,1,1,-1,1;0,-1,-1,1,0,0,-1,0;0,-1,0,0,1,0,-1,1]	[1,0,0,0,0,1,0,0;0,0,0,0,0,0,-1,-1;0,0,0,0,1,0,1,1;0,0,0,-1,0,0,-1,-1;0,-2,-1,-3,0,0,2,2;0,1,0,1,0,0,-1,-1;0,0,0,-1,0,0,0,1;0,0,0,0,0,1,1,1]
12a_203	1	[1,0,0,0,0,0,0,0;-1,-1,0,0,-1,0,0,0;0,0,1,0,0,0,0,0;0,0,0,-1,0,1,1,1;-1,0,-1,0,-1,-1,-1,-1;0,0,1,0,0,1,0,0;0,0,1,0,0,1,1,1;0,0,1,0,0,1,0,1]	[1,0,0,1,0,0,0,0;0,0,0,0,0,0,0,1;0,1,1,-1,0,0,0,-1;0,0,0,0,0,0,1,-1;-1,-1,0,1,-1,-1,0,3;4,3,0,-3,4,3,0,-10;0,1,0,-1,0,0,0,-1;0,0,0,1,0,0,0,1]
12a_213	1	[1,0,0,0,0,0,0,0;-1,-1,0,0,-1,0,0,0;0,0,-1,-1,0,-1,-1,-1;0,0,0,1,0,0,1,0;-1,0,0,-1,-1,0,0,0;0,0,0,-1,0,-1,0,-1;0,0,0,0,0,0,1,0;0,0,0,-1,0,0,0,-1]	[0,1,-1,-1,0,1,1,0;0,-1,0,0,0,-2,0,-1;0,-1,0,0,0,0,-1,0;0,-1,0,-1,2,-4,0,-3;-1,0,0,0,1,-3,0,-1;0,0,0,0,0,1,0,0;0,-1,0,0,1,-3,0,-2;0,0,0,0,0,1,0,1]
12a_215	1	[1,0,0,0,0,0,0,0;-1,-1,0,0,-1,0,0,-1;0,0,1,0,0,0,0,0;0,0,1,1,0,0,1,0;-1,0,-1,-1,-1,0,-1,-1;0,0,0,0,0,1,0,0;0,0,1,0,0,0,1,0;-1,0,-1,-1,0,-1,-1,-1]	[0,1,0,1,0,0,0,0;-1,0,0,0,0,0,0,0;1,0,1,1,0,0,0,1;0,0,0,0,0,-1,0,0;-6,0,-3,-6,-2,1,-3,-4;2,0,1,2,1,0,1,1;-2,0,-1,-1,0,0,-1,-1;-1,0,0,-1,0,0,0,0]
12a_218	1	[-1,1,-1,-1,0,0;0,-2,1,1,0,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,1,-1,0,1,-1;0,0,0,0,0,-1]	[-1,0,1,-1,0,0;0,-1,0,0,0,0;0,1,0,-1,1,0;0,0,0,0,0,-1;0,0,1,0,0,0;0,-1,0,1,0,0]
12a_221	1	[1,0,0,0,0,0;-1,-1,0,0,0,1;0,0,1,0,0,0;0,0,0,-1,1,0;0,0,1,0,1,0;1,0,1,0,1,-2]	[0,-1,0,0,-1,0;1,1,0,0,3,-2;1,1,3,2,-1,0;0,0,-1,-1,3,-2;0,0,0,0,-1,1;-1,-1,0,0,-3,1]
12a_224	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,0,0,-1,-1;0,0,1,0,0,1,0,0;-1,0,-1,-1,0,-1,-1,-1;0,0,0,0,-1,0,0,0;0,0,0,0,-1,1,0,0;-1,0,-1,0,0,0,-1,0;-1,0,-1,0,0,0,-1,-1]	[1,0,0,0,1,0,0,0;0,0,0,0,-1,2,0,-1;1,0,0,0,1,1,0,-1;0,0,1,0,0,-1,1,0;0,0,1,1,0,-1,0,0;0,1,1,0,0,-2,1,0;0,0,0,0,0,1,-1,0;0,0,0,0,0,1,0,0]
12a_230	1	[1,0,0,0,0,0;-1,-1,-1,0,0,0;-1,0,-1,0,-1,1;0,0,0,2,1,1;0,0,0,0,1,0;0,0,0,1,0,2]	[0,1,0,0,1,0;-1,0,0,0,0,-1;0,0,1,0,1,-1;-2,0,0,2,-2,-1;-1,0,0,1,-1,0;0,0,0,1,0,0]
12a_245	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,1,1,0;-1,0,-1,0,0,0,0,0;-1,1,-1,1,1,0,1,0;0,1,0,0,1,0,1,0;0,0,0,0,0,-1,0,0;0,0,0,0,0,1,1,0;0,-1,0,0,-1,0,0,-1]	[0,0,1,0,0,0,1,0;-1,0,0,-1,0,0,0,-1;-1,0,2,-1,1,0,1,-1;0,0,0,0,0,0,0,1;-1,1,3,-1,1,1,1,-2;-1,0,1,-2,1,0,0,-2;-1,0,0,-1,0,-1,0,0;1,0,-1,1,0,0,0,1]
12a_248	1	[1,0,0,0,0,0;-1,-1,-1,0,0,-1;-1,0,-1,0,1,-1;0,0,0,1,0,0;0,0,0,0,2,0;-1,0,0,-1,1,-1]	[-1,1,-1,0,0,0;0,-2,1,0,1,0;0,1,-1,0,-1,1;0,0,0,-1,0,0;0,2,-1,2,-2,0;0,-1,1,0,1,0]
12a_249	1	[-1,-1,-1,0,0,0;0,1,0,0,0,0;0,-1,-1,-1,0,0;0,0,0,2,0,0;0,0,-1,0,1,1;0,0,0,0,0,1]	[0,0,1,1,0,0;3,0,2,3,-1,-1;-1,0,-2,-2,1,0;0,0,1,1,0,1;3,1,0,1,-1,-3;1,0,1,1,0,0]
12a_251	1	[1,0,0,0,0,0;-1,-1,0,0,0,1;0,0,1,-1,0,0;0,0,0,-1,0,0;0,0,0,-1,-1,0;1,0,1,0,0,-2]	[-1,0,1,1,-1,0;0,0,1,0,0,0;0,0,1,0,-1,0;0,1,1,1,0,-1;0,0,0,0,0,1;0,-1,0,0,0,0]
12a_258	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,-1,0,0,0;0,0,-1,0,0,0,0,-1;-1,0,0,-1,0,0,0,0;-1,0,0,-1,-1,0,0,-1;0,0,0,0,0,1,1,0;0,0,0,0,0,0,1,0;0,0,0,0,0,1,1,1]	[1,1,0,0,0,1,0,0;-1,-1,0,0,-1,-1,0,-1;0,1,0,0,-1,1,-1,0;1,2,0,0,0,2,0,1;0,0,-1,0,0,0,0,0;1,2,1,-1,0,1,0,1;0,0,0,1,-1,0,0,0;-1,-1,0,0,0,-1,0,-1]
12a_260	1	[-1,-1,-1,-1,-1,0,-1,0;0,-1,-1,-1,-1,0,0,1;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,-1,-1,-1,0,0,1;0,-1,0,0,0,1,-1,0;0,-1,-1,-1,-1,0,-1,0;0,0,0,0,0,0,0,1]	[0,0,0,0,1,1,0,0;0,0,-1,0,0,0,0,0;0,0,-1,0,0,0,0,-1;1,1,-4,2,-2,0,0,-3;0,-1,3,-1,2,0,-1,2;0,2,-3,1,-3,0,1,-2;0,-1,2,-1,1,0,0,1;0,0,0,0,1,0,0,1]
12a_263	1	[1,0,0,0,0,0;-1,-1,0,0,1,1;0,0,1,0,0,0;0,0,0,-1,-1,0;1,0,0,0,-2,-1;1,0,1,0,-1,-2]	[-1,1,-1,1,-1,0;0,1,-4,0,-2,1;0,3,-4,-1,-1,0;0,1,-1,0,0,0;0,-2,-2,0,-3,1;0,0,2,0,1,0]
12a_270	1	[1,0,0,0;0,-1,0,1;1,0,-2,1;-1,0,0,-3]	[1,1,0,0;0,0,1,1;0,-1,-2,-1;0,0,1,0]
12a_271	1	[-1,0,-1,0,0,-1,-1,-1;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,1,1,0,0,0;0,0,0,0,1,0,0,0;0,1,-1,0,0,-1,-1,-1;0,1,-1,0,0,0,-1,0;0,1,-1,0,0,0,-1,-1]	[0,0,0,1,-1,1,0,-1;-1,0,-1,-1,0,-1,0,0;-1,0,-1,-1,1,0,0,1;0,1,0,0,0,0,0,0;0,1,1,0,-1,0,2,-1;0,0,0,0,-1,0,1,-1;0,0,0,0,-1,0,0,-1;0,0,0,0,0,0,0,1]
12a_279	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,-1,-1,1,1,0;0,0,0,0,-1,0;0,0,0,0,1,1]	[-1,0,1,-1,0,0;0,0,0,0,-1,-1;0,0,1,0,0,1;0,1,0,0,1,0;0,1,1,0,1,0;0,0,1,1,-1,-1]
12a_284	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,0,-1,-1,-1;-1,0,-1,-1,0,0,-1,-1;0,0,0,1,0,0,0,1;0,0,0,-1,-1,0,0,-1;-1,0,-1,-1,0,-1,-1,-1;-1,0,0,-1,0,0,-1,0;0,0,0,0,0,0,0,1]	[0,-1,-1,0,0,1,1,1;0,0,1,0,-1,0,0,0;0,0,0,-4,-1,-1,-1,0;0,0,0,0,-1,0,1,0;6,0,-2,-5,9,0,-11,1;5,0,-2,-5,7,0,-9,1;0,0,0,1,1,0,0,0;0,0,0,0,1,0,0,0]
12a_291	1	[-1,0,-1,0,0,0;0,1,0,0,0,0;0,0,-2,-1,-1,0;0,1,0,1,1,0;0,1,0,0,1,0;0,1,1,1,1,-2]	[0,0,0,1,0,1;-1,0,-1,-1,2,0;1,1,0,0,-1,0;-2,0,-2,-2,3,0;-1,0,-2,-2,3,0;0,0,0,0,1,1]
12a_296	1	[-1,0,-1,-1,0,-1;0,1,0,0,0,0;0,0,-2,-1,0,-1;0,-1,-2,-2,0,-1;0,0,0,-1,1,-1;0,0,-1,-1,0,-2]	[0,-1,0,1,0,-1;-1,0,0,-1,-1,0;-1,0,0,0,1,0;-2,0,1,-1,2,0;2,0,-1,1,-1,0;1,0,0,1,1,1]
12a_306	1	[-1,0,0,0,1,0;0,-1,-1,0,0,0;0,0,1,0,0,0;0,-1,0,1,-1,1;0,0,0,0,2,0;0,0,0,0,-1,1]	[-1,0,0,-1,0,0;0,0,0,0,0,-1;0,1,1,0,0,1;0,0,0,0,-1,0;0,0,1,0,0,0;0,0,0,1,0,-1]
12a_311	2	[1,0,0,0,0,0;1,-2,-1,-1,-2,-1;1,-1,-2,-1,-1,-1;1,-2,-1,-2,-2,-1;1,-1,-1,-1,-2,-1;1,-1,0,-1,-1,-2]	[1,0,0,1,0,0;0,0,-1,0,0,0;0,0,-2,0,1,0;0,-1,3,0,0,-1;0,-1,0,0,2,-2;0,0,-2,1,0,0]
12a_312	1	[1,0,0,0;-1,-3,1,1;1,1,-2,-1;1,1,0,-2]	[1,0,1,0;0,1,0,0;0,-3,-1,-1;0,1,0,1]
12a_313	1	[-1,-1,0,0,0,0;0,-2,0,-1,0,0;0,0,-1,1,0,0;0,0,0,-2,0,0;0,1,-1,1,1,1;0,0,0,0,0,1]	[1,-1,1,0,-1,0;0,-3,-3,-3,-1,-3;0,-1,1,0,-1,1;0,0,3,0,-1,1;0,1,-4,1,2,-1;0,-1,-1,-1,0,-1]
12a_317	1	[-1,0,0,0,0,0;0,2,0,1,1,0;-1,0,-1,0,0,0;-1,0,-1,1,0,0;0,1,0,1,2,1;1,1,1,0,1,2]	[4,-2,-4,1,3,0;-45,20,40,0,-36,0;-1,0,0,0,-1,1;5,-4,-5,0,4,0;-5,7,6,0,-4,0;-11,5,10,0,-9,0]
12a_326	1	[-1,-1,0,0,0,-1;0,-2,0,0,0,-1;0,0,1,0,0,-1;0,0,0,-1,0,0;0,-1,1,1,1,-1;0,-1,0,0,0,-2]	[1,0,1,0,0,0;0,-1,0,0,0,0;2,-1,1,0,1,0;1,0,1,1,0,0;1,-2,1,1,0,1;-2,1,-1,0,0,0]
12a_327	2	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,1,0,0,0;1,1,-1,2,0,0;0,0,0,0,1,0;1,1,0,1,-1,2]	[1,-1,0,0,1,0;0,2,0,0,-1,-1;2,-4,2,1,4,2;0,-1,0,0,1,1;1,-2,1,0,2,1;-1,1,0,0,-1,-1]
12a_332	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;0,0,1,-1,0,0;-1,-1,0,-1,0,0;0,0,0,0,1,0;1,0,0,0,-1,2]	[0,0,-1,-1,1,0;1,0,0,0,0,0;1,0,1,0,0,0;3,-2,0,-2,3,1;2,-1,0,-1,1,0;-3,1,0,1,0,0]
12a_337	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-2,1,-1,0;-1,-1,0,-1,0,0;1,0,-1,1,-2,0;0,-1,0,0,-1,-1]	[-1,0,0,1,0,-1;0,0,0,-1,0,0;0,1,0,-1,-1,0;0,0,1,0,0,0;0,0,-2,1,1,0;0,0,0,-1,0,-1]
12a_338	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;1,1,-2,0,0,0;0,0,-1,-1,0,0;-1,0,0,0,1,-1;0,0,0,0,0,-1]	[0,-1,0,0,0,-1;0,0,1,0,0,1;-1,0,0,-1,1,0;1,0,1,0,0,0;-2,0,-1,0,1,0;0,0,-1,0,0,0]
12a_339	1	[1,0,0,0;-1,-3,0,-1;1,1,-2,0;0,-1,-1,-2]	[2,-1,-1,0;0,0,2,-3;1,0,-2,2;0,0,1,-2]
12a_347	1	[-1,0,-1,0,-1,0;0,1,0,0,0,0;0,-1,-2,0,-2,1;0,-1,-1,-1,-1,1;0,0,-1,0,-2,1;0,-1,0,0,0,2]	[-1,-2,0,-1,1,0;0,0,1,0,0,0;0,-2,-1,-1,-1,-2;0,-1,-1,0,0,-1;0,4,3,1,0,3;0,0,0,0,0,1]
12a_348	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-2,1,0,0;-1,-1,0,-1,0,0;0,0,0,0,1,-1;0,-1,-1,0,0,-1]	[0,1,0,1,1,0;-1,0,0,0,0,0;-1,2,0,1,1,1;5,-4,-3,-2,0,-3;2,-2,-1,-1,0,-1;0,2,0,1,1,0]
12a_372	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,-1,-1,1,0,0;1,1,1,-1,2,0;-1,-1,-1,1,-1,1]	[0,0,-1,1,0,-1;1,0,0,0,0,0;3,2,-3,1,-1,-1;-1,1,2,0,3,4;0,-1,-1,0,-2,-3;0,-1,0,0,-1,-1]
12a_376	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;0,0,0,1,0,1;1,1,1,1,2,1;0,0,0,0,0,1]	[1,0,0,0,0,1;0,0,3,0,1,1;0,0,2,0,1,0;0,1,-2,0,-1,0;0,0,1,1,0,0;0,0,-1,0,0,0]
12a_381	1	[1,0,0,0,0,0;0,-1,0,-1,0,0;1,-1,-2,-1,0,-1;0,0,0,-1,0,0;0,0,0,0,1,-1;1,0,-1,0,0,-2]	[-1,0,0,-1,0,0;0,-1,0,1,0,0;0,-1,1,0,-2,-1;0,0,-1,0,0,0;0,0,2,0,-1,0;0,1,0,0,0,0]
12a_386	2	[1,0,0,0,0,1,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;1,-1,0,0,1,1,-1,1;0,0,0,0,0,1,0,0;0,-1,-1,1,0,0,-1,0;1,0,0,0,0,1,-1,1]	[-1,0,0,0,0,1,1,0;-1,0,0,0,0,0,0,0;-1,1,0,0,0,0,0,0;1,0,-1,0,0,-1,0,-1;1,0,0,1,0,-1,0,-1;0,0,-1,0,-1,1,1,1;-1,0,1,0,0,0,0,0;0,0,0,0,1,0,0,0]
12a_389	1	[-1,1,-1,1,0,0,-1,0;0,1,0,1,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;-1,0,0,0,1,-1,-1,1;-1,1,-1,1,0,-1,-1,0;0,1,-1,0,0,0,-1,0;0,0,0,0,0,-1,0,1]	[1,1,0,-1,0,-1,0,0;0,0,0,0,0,1,0,0;-1,0,0,0,0,0,0,-1;0,0,1,0,0,0,0,0;1,0,0,1,0,0,1,1;1,0,0,1,1,0,1,1;0,1,2,0,0,-1,0,0;-1,0,0,-1,0,0,0,-1]
12a_395	1	[-1,0,0,0,0,0;0,2,0,1,1,0;-1,0,-1,0,0,0;-1,0,-1,1,0,0;-1,0,-1,1,1,0;1,1,1,0,0,2]	[9,-6,-21,-13,14,-3;-1573656,-879396,4865687,10713768,-2499336,1625807;-312,211,733,454,-489,103;-2346971420,1587214660,5513878389,3415144323,-3678426373,774801459;3066106231,-2073552630,-7203384217,-4461577671,4805531898,-1012208142;1054,589,-3259,-7176,1674,-1089]
12a_401	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,-1,0,0,0;0,0,0,-1,0,0;0,0,-1,1,1,0;1,1,1,0,-1,2]	[0,2,0,1,1,1;-1,0,0,0,0,0;1,1,0,1,0,1;1,-1,1,0,-1,0;-2,4,-3,-1,2,1;2,0,1,0,-1,1]
12a_404	1	[1,0,0,0,0,0;0,1,-1,1,0,-1;1,0,-2,0,0,-1;0,0,0,1,0,-1;0,1,-1,1,1,-1;1,0,-1,0,0,-2]	[0,0,0,2,0,1;1,0,0,0,0,0;1,1,1,0,0,0;0,1,0,0,-1,0;3,-2,1,1,4,1;0,1,0,0,0,0]
12a_416	1	[-1,0,0,0,-1,0,-1,-1;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,0,1,0,1,0,0;0,0,0,-1,-1,-1,0,0;0,0,0,0,0,1,0,0;0,0,0,-1,-1,-1,-1,0;0,0,0,0,-1,-1,-1,-1]	[0,0,0,-1,1,0,-1,0;0,1,0,0,0,0,0,1;0,1,0,0,-1,1,0,0;0,0,0,0,1,0,0,0;0,0,1,0,1,0,0,-1;0,0,0,0,0,0,0,1;1,0,0,0,0,0,0,0;0,-1,0,0,0,0,1,-1]
12a_419	1	[-1,0,0,0,-1,0,0,-1;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,-1,0,0;0,0,0,-1,-1,0,-1,0;0,-1,-1,0,0,-1,0,0;0,-1,0,1,0,-1,1,0;0,0,0,-1,-1,0,0,-1]	[0,-1,0,0,0,1,1,0;0,0,0,0,1,0,1,1;0,0,-1,-1,0,-1,-1,0;0,0,-1,-1,2,0,1,-4;-1,0,0,0,0,0,0,0;1,0,1,0,0,0,0,1;0,0,0,0,0,0,0,-1;0,0,0,0,1,0,0,1]
12a_427	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;-1,-1,0,-1,1,1,0,1;0,0,0,0,0,1,0,0;0,0,0,0,0,0,-1,0;-1,0,0,0,0,1,1,1]	[-1,1,-1,0,0,0,0,0;0,0,-1,0,0,0,0,-1;0,0,0,0,1,0,1,0;0,0,0,0,0,1,0,0;0,-1,-1,-1,1,-2,0,-1;0,4,3,3,-3,7,0,3;0,-1,-1,-1,0,-1,0,-1;0,0,0,0,0,0,0,-1]
12a_428	1	[-1,0,-1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,-2,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;0,0,1,0,1,0,1,0;0,0,1,0,1,1,1,1;0,1,1,0,0,0,1,0;0,0,1,0,1,0,1,1]	[0,0,0,1,0,1,0,0;1,0,0,1,0,1,1,0;-1,0,0,-1,1,-1,-1,0;1,0,0,2,0,2,1,-1;1,1,0,1,0,1,1,0;-1,0,1,-2,0,-2,-1,1;0,0,0,1,0,1,1,-1;-1,0,0,-1,0,0,-1,0]
12a_429	1	[-1,0,-1,0,0,0;0,-1,-1,0,0,0;0,0,-2,0,0,0;0,-1,-1,-1,0,0;0,1,1,0,1,0;0,0,-1,0,-1,2]	[1,0,0,0,1,0;0,1,0,0,0,0;0,-1,0,0,1,1;0,0,1,0,0,0;0,0,0,1,0,0;0,0,0,0,0,1]
12a_433	2	[-1,-1,-1,0,0,-1;0,-2,-1,0,0,-2;0,-1,-2,0,0,-1;0,0,1,1,-1,0;0,0,0,0,-1,0;0,-1,-1,0,0,-2]	[0,-1,0,1,0,1;0,0,1,2,2,2;0,1,0,0,1,0;1,0,0,0,0,0;0,0,1,2,3,2;0,0,0,-1,-1,0]
12a_434	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,0,0;0,0,0,-1,0,0,0,0;0,0,0,1,1,0,1,0;-1,-1,0,0,1,1,1,1;0,0,0,0,0,0,1,0;-1,-1,0,0,1,0,1,1]	[0,0,0,1,0,0,0,1;0,1,1,0,0,0,1,1;-1,0,0,-1,1,0,-1,-2;1,0,-1,1,0,-2,0,2;0,-1,0,0,0,0,-1,0;0,0,-1,0,0,-2,-1,1;0,1,1,0,0,1,1,0;0,-1,-1,0,0,0,-1,0]
12a_435	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,1,0,0,1,0;0,0,0,1,0,0,0,0;-1,-1,0,0,1,1,1,0;0,0,0,0,0,1,0,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[0,0,0,1,0,0,1,0;0,0,0,0,0,-1,-1,1;0,0,0,0,1,0,0,1;0,0,0,0,0,1,0,0;1,0,0,0,0,1,0,0;0,1,0,0,0,1,0,0;0,0,1,0,0,2,0,2;0,0,0,0,0,0,0,-1]
12a_436	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,0,0;0,0,0,-1,0,0,0,0;0,0,0,1,1,0,1,0;0,0,0,1,1,1,1,1;0,0,0,0,0,0,1,0;0,0,0,1,1,0,1,1]	[0,1,0,0,0,0,1,0;-1,0,0,0,0,0,0,0;1,0,0,0,-1,0,1,0;-1,1,0,0,0,1,0,0;-1,1,0,1,0,1,0,0;-1,0,0,1,0,0,-1,1;-1,0,1,0,1,1,-1,0;0,0,1,0,1,1,0,0]
12a_446	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,-1,0,0,0;-1,0,-1,0,0,0,0,0;-1,0,-1,1,-1,0,0,0;0,0,0,0,-1,0,0,0;0,-1,0,0,-1,-1,0,0;0,0,0,0,1,0,1,1;0,1,0,0,1,0,0,1]	[1,0,0,0,0,0,1,0;0,0,0,0,0,0,0,1;0,0,-1,0,0,0,-1,1;0,0,1,-1,0,0,0,0;0,-1,1,-1,0,0,0,0;0,1,-1,1,0,1,0,0;0,0,-1,0,1,0,-1,0;0,0,1,0,0,0,0,0]
12a_448	1	[1,0,0,0;-1,-3,0,1;0,0,1,-1;1,1,0,-2]	[0,0,-1,1;1,0,0,0;1,-2,0,-1;-1,1,0,0]
12a_449	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-2,0,0,0;0,0,1,1,-1,1;-1,1,1,0,-1,0;0,0,0,0,-1,1]	[-1,-1,1,0,0,1;0,0,-1,0,-1,-2;0,0,0,1,-1,-1;0,-1,0,0,0,-1;0,1,2,0,1,6;0,-1,1,0,0,1]
12a_450	1	[2,0,0,0,1,1;0,-1,-1,0,0,0;0,0,1,0,0,0;0,0,0,1,0,0;0,-1,0,0,1,0;0,-1,-1,1,0,-1]	[0,1,0,1,0,0;0,-1,-1,-1,0,0;1,0,0,0,0,-1;0,1,1,2,1,0;1,-2,-2,-4,-2,0;0,-1,-1,-2,0,0]
12a_456	1	[-1,0,0,0,0,-1,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,-1,0,1,1,-1,-1,1;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0;-1,0,0,0,0,-1,-1,0;-1,0,0,0,1,0,-1,1]	[0,1,0,0,1,0,0,0;0,0,-1,0,0,0,0,0;1,2,-1,0,1,0,-2,1;0,0,0,0,0,1,0,0;0,0,0,1,0,1,-1,0;1,1,0,1,1,0,0,0;0,0,0,-1,0,0,0,0;-1,-2,1,0,-1,0,0,0]
12a_458	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,-1,-1,0,-1;0,0,1,1,0,0,0,1;0,0,0,1,0,0,0,0;-1,0,-1,0,-1,0,0,0;-1,0,-1,0,-1,-1,0,-1;0,0,0,0,0,0,-1,0;0,0,0,1,0,0,-1,1]	[0,0,0,0,1,0,0,1;-1,0,0,0,0,0,0,0;-1,0,0,0,0,0,1,0;2,-2,0,-3,-2,3,-3,0;0,0,1,0,-1,1,0,0;0,1,0,0,0,-1,0,0;-2,1,0,2,2,-2,2,0;-1,0,0,0,1,0,0,0]
12a_460	1	[-1,0,0,-1,0,0;0,1,0,0,0,0;0,0,1,0,0,0;0,1,0,-2,0,0;1,0,0,1,1,-1;0,-1,1,1,0,-1]	[1,1,0,0,0,0;0,1,0,0,0,1;0,-1,1,-1,1,-1;-3,-2,-4,1,0,2;1,1,1,0,0,0;0,0,0,0,0,-1]
12a_464	1	[-1,0,-1,-1,-1,0,0,-1;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,1,-1,-1,-1,0,0,-1;0,1,-1,0,-1,0,0,0;-1,0,0,-1,0,1,1,0;0,0,0,0,0,0,1,0;0,1,-1,0,-1,0,0,-1]	[-1,-1,0,0,0,0,0,0;0,-1,0,0,0,-1,0,0;0,0,0,-1,1,0,-1,0;0,1,0,1,0,2,0,0;0,-1,-4,6,0,2,3,-3;0,0,1,-2,0,-1,-1,1;0,1,0,1,0,2,1,0;0,0,0,0,0,1,0,0]
12a_465	1	[-1,-1,-1,0,-1,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,1,0,0,-1,0;0,-1,-1,0,-1,0,0,0;-1,-1,0,1,-1,1,-1,1;0,0,0,0,0,0,-1,0;-1,0,0,1,0,0,-1,1]	[-1,1,-1,-1,0,0,0,0;0,0,0,-1,0,0,0,1;0,0,0,-1,-1,0,0,0;1,0,1,2,0,0,1,-1;-1,1,-1,-2,0,0,-1,1;-2,0,-1,-5,0,-1,-2,3;2,0,1,5,0,1,2,-4;0,0,1,-1,0,0,0,2]
12a_475	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,-1,0,0,0;-1,0,-1,0,0,0,0,0;-1,0,-1,1,-1,0,0,0;0,0,0,0,-1,0,0,0;0,-1,0,0,-1,-1,0,0;-1,0,-1,0,0,0,1,1;0,1,0,0,1,0,0,1]	[0,-1,0,1,0,0,0,0;0,0,-1,0,-1,0,0,0;0,0,0,0,1,0,1,0;1,1,0,0,1,1,1,2;-1,-1,0,0,-1,0,-1,-1;0,0,1,1,0,0,0,1;1,1,0,0,2,1,1,2;1,1,0,0,1,1,1,1]
12a_478	1	[1,0,0,0,0,0,1,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;1,-1,0,1,1,0,1,0;1,0,0,0,1,0,1,0;-1,0,0,-1,-1,-1,0,0;0,0,0,0,0,0,1,0;-1,0,0,0,-1,-1,0,-1]	[1,0,1,0,0,1,0,0;0,0,2,0,0,1,0,0;0,0,1,0,1,0,0,1;0,0,-1,1,0,0,2,0;0,1,2,1,0,0,-1,1;0,0,1,1,0,0,0,1;0,0,-2,0,0,-1,1,0;0,0,1,0,0,1,0,0]
12a_480	1	[-1,0,0,0,0,0,0,0;0,1,0,0,-1,0,0,0;-1,0,-1,0,0,0,0,0;-1,1,-1,1,-1,1,-1,0;0,0,0,0,-1,0,-1,0;0,1,0,0,-1,1,-1,0;0,0,0,0,0,0,-1,0;0,-1,0,0,0,-1,0,-1]	[0,1,1,0,0,0,0,0;-1,0,0,0,0,0,0,0;-1,0,1,0,0,1,0,0;0,0,0,0,0,0,-1,0;1,0,-1,0,0,0,1,1;2,0,-3,1,1,0,2,3;1,0,0,0,-1,0,1,0;1,0,-1,0,0,0,0,0]
12a_481	1	[-2,0,0,0,0,0;0,-1,-1,0,0,0;0,0,1,0,0,0;1,-1,0,1,0,0;1,-1,0,1,1,1;1,-1,0,1,0,1]	[1,0,0,0,0,1;0,0,0,2,0,-1;0,1,0,0,-1,1;0,0,-1,0,0,0;0,0,1,-2,-1,2;0,0,0,1,0,-1]
12a_486	1	[-1,0,0,0,0,-1,-1,-1;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,0,1,1,0,1,0;0,0,0,0,1,0,1,0;0,0,0,-1,-1,-1,-1,0;0,0,0,0,0,0,1,0;0,0,0,0,-1,-1,-1,-1]	[0,0,1,-1,0,-1,0,0;0,1,0,0,0,0,0,1;1,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;0,1,-1,0,3,0,-1,2;0,-1,1,0,-3,0,2,-2;0,1,-2,0,3,1,-2,1;0,-1,1,0,0,0,1,-1]
12a_488	1	[-1,-1,-1,-1,1,0,-1,-1;0,-1,-1,-1,1,0,-1,0;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;0,0,-1,0,0,1,-1,0;0,0,-1,-1,1,0,-1,0;0,-1,-1,-1,1,0,-1,-1]	[0,-1,0,1,0,0,1,0;0,0,1,1,0,0,1,-2;0,0,0,0,0,1,0,-1;0,0,2,0,-1,0,-1,0;1,0,-2,0,-1,0,1,-1;-1,0,4,0,1,0,-2,1;0,0,-3,0,1,0,1,1;0,0,0,0,0,0,0,-1]
12a_494	1	[-1,1,-1,-1,1,0;0,-2,1,1,-1,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,0,0,0,1,0;0,1,-1,0,0,1]	[-5,-1,1,1,-2,-1;-21,2,14,10,-3,0;0,-1,-2,-2,-2,0;-18,11,30,32,19,0;34,-24,-63,-68,-43,0;10,-1,-7,-5,1,0]
12a_514	1	[-1,0,0,0,0,0;0,2,0,0,0,-1;0,0,1,0,0,0;-1,0,0,-1,0,0;-1,-1,0,-1,1,1;0,-2,1,0,0,3]	[-1,0,0,1,-1,0;0,0,0,0,0,-1;0,0,1,1,0,0;0,-1,0,-1,0,-1;0,1,0,0,0,1;0,0,0,0,1,-1]
12a_542	1	[1,0,0,0;-1,-1,-1,-1;-1,0,-3,-1;-1,0,-2,-3]	[3,-1,-1,2;3,4,-12,3;-2,-2,7,-2;1,1,-3,1]
12a_546	1	[1,0,0,0,0,0;-1,-1,1,0,1,0;1,0,-2,-1,-1,-1;0,0,0,-1,0,-1;1,0,-1,-1,-2,0;0,0,0,0,0,1]	[0,-1,0,0,0,-1;1,0,0,0,0,0;1,0,1,-1,0,0;-1,0,-1,2,-1,1;-3,0,-2,3,-2,1;0,0,0,1,0,0]
12a_549	1	[-1,-1,0,0;0,-2,0,0;0,0,2,0;0,1,-1,-2]	[0,-1,1,-1;-2,0,1,-1;-4,0,2,-3;1,0,0,0]
12a_554	2	[1,0,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0;1,0,0,-2,1,1;-1,-1,0,0,-1,-1;-1,0,-1,0,0,-1]	[1,0,1,0,1,0;0,0,2,0,0,1;0,1,0,-1,-1,0;0,0,2,1,0,2;0,1,0,-1,0,-1;0,0,1,0,0,1]
12a_561	2	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,-1,0;-1,0,-1,0,0,0,0,0;-1,0,-1,1,-1,0,0,1;0,0,0,0,-1,0,0,0;0,0,0,0,-1,-1,0,0;0,0,0,0,0,0,-1,0;0,1,0,0,-1,0,1,1]	[1,-1,-1,0,0,-2,-1,-2;10,-9,4,-12,-8,22,8,12;0,0,0,1,0,-1,0,-1;0,428,280,2304,37,-2120,-488,-2120;0,244,160,1314,21,-1209,-278,-1209;0,1069,701,5757,92,-5297,-1218,-5297;-1,-53,-35,-288,-4,264,61,265;-5,4,-2,6,4,-11,-4,-6]
12a_562	1	[1,0,0,0,0,0;0,1,0,0,-1,0;1,0,-2,1,0,0;-1,-1,0,-1,0,0;0,0,0,0,-1,0;0,0,0,0,-1,-1]	[-1,0,0,0,0,-1;1,0,3,2,0,2;0,-1,1,1,0,0;-1,3,-3,-2,1,-2;-2,7,-6,-4,2,-4;1,0,2,1,0,1]
12a_563	2	[1,0,0,0,0,0;0,-1,-1,0,-1,-1;0,0,-1,0,0,-1;1,0,0,-2,0,-1;0,0,-1,0,-1,-1;1,0,0,0,0,-2]	[-1,1,0,0,-1,0;0,-1,0,0,0,0;0,0,1,0,0,0;0,0,0,-1,0,1;0,0,1,1,1,0;0,0,0,-1,0,0]
12a_564	1	[1,0,0,0;1,-2,0,-1;0,0,-2,0;1,0,-1,-2]	[1,0,0,1;-1,-1,-1,-1;1,1,0,1;-2,-2,-2,-1]
12a_566	1	[-1,-1,0,0,-1,0;0,1,0,0,0,0;-1,0,1,1,0,0;0,0,0,1,0,0;0,-1,0,0,-1,-1;0,0,0,0,0,2]	[-1,0,-2,1,0,0;0,-1,-1,0,0,0;0,1,1,0,1,0;0,0,0,0,0,-1;0,-2,-1,0,0,-1;0,-1,-1,1,0,1]
12a_569	2	[1,0,0,0,0,1,0,0;0,-1,0,-1,0,0,0,-1;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;1,-1,0,0,1,1,1,0;0,0,0,0,0,1,0,0;1,0,0,0,0,1,1,0;0,0,1,-1,0,0,0,-1]	[0,-1,1,0,0,0,0,0;0,0,0,1,0,0,1,0;0,0,1,0,0,1,0,-1;0,0,-1,0,0,0,-1,1;0,0,0,1,1,0,1,-1;1,0,0,0,0,0,-1,0;0,0,0,0,0,0,1,0;0,0,0,-1,0,0,-1,1]
12a_570	1	[2,0,0,0,0,0;0,-1,0,-1,0,-1;0,0,1,0,0,0;0,0,0,1,0,0;-1,-1,0,0,1,0;0,0,1,-1,0,-1]	[0,-1,-1,2,1,2;-1,0,0,0,0,0;0,0,1,-1,-1,-1;0,0,1,0,-2,-1;3,0,0,0,5,2;1,0,0,0,2,1]
12a_594	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,0,1,0;-1,-1,1,1,1,1;0,0,0,0,3,0;-1,-1,1,0,1,1]	[-1,1,0,0,0,1;0,0,1,0,0,0;0,2,3,-1,0,1;0,1,2,0,0,0;-1,1,1,0,-1,1;0,0,-1,0,0,1]
12a_597	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;-1,0,1,1,0,1;0,0,0,1,0,0;0,0,0,1,-2,0;0,0,0,1,0,1]	[-2,1,1,-2,-2,0;4,0,2,2,0,1;-2,0,0,-2,-1,0;-4,0,-4,-3,0,-1;9,0,7,6,0,2;-2,0,-1,-1,0,0]
12a_619	1	[1,0,0,0;0,-1,0,0;-1,0,-3,0;1,-1,1,-2]	[-1,-1,0,0;-1,0,-1,-1;1,1,0,-1;0,0,1,0]
12a_621	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;-1,1,1,-1,0,0,0,0;-1,0,0,-1,0,0,0,0;-1,0,0,-1,1,0,1,0;-1,0,0,-1,1,1,1,1;-1,1,0,-1,0,0,1,0;-1,0,0,-1,1,0,1,1]	[-1,0,0,1,1,0,0,0;0,0,1,0,1,0,0,-1;0,-1,0,-2,-2,1,-2,1;0,-1,1,0,0,0,0,0;0,0,0,1,-1,0,3,1;0,0,0,1,0,0,2,0;0,0,1,0,0,0,0,0;0,0,0,0,0,0,0,1]
12a_628	1	[-1,0,1,0,0,0;0,1,0,0,0,0;0,1,-3,1,0,0;0,1,0,1,0,0;0,-1,1,-1,-1,0;0,1,-1,0,0,-1]	[1,1,0,0,0,0;0,1,0,-2,0,1;0,0,0,1,0,-1;0,0,0,1,1,0;0,1,-1,0,1,1;0,0,0,-1,0,0]
12a_633	1	[-1,0,-1,0,0,0;0,-1,0,0,-1,0;0,0,-2,0,0,0;0,0,1,1,0,1;0,0,1,0,-2,0;0,1,1,0,0,1]	[-1,0,0,-1,0,1;0,1,0,0,0,0;1,0,1,2,0,-1;-4,1,3,0,-2,4;-2,0,2,0,-1,2;0,0,0,0,0,1]
12a_634	1	[-1,0,0,0,0,0;1,2,1,1,0,1;-1,0,-1,0,0,0;0,0,0,1,0,1;1,1,1,1,2,1;0,0,0,0,0,1]	[-1,1,0,-1,0,0;0,0,1,1,0,0;0,1,-2,-3,1,0;0,0,0,0,0,-1;0,0,0,-1,1,3;0,0,0,1,0,0]
12a_642	1	[-1,0,-1,0,0,0;0,2,0,0,0,0;0,0,-2,0,0,0;0,-1,1,1,0,0;0,-1,1,1,1,1;0,-1,1,1,0,1]	[-1,0,1,1,0,0;0,-1,0,0,0,0;1,0,0,-1,1,0;1,-1,0,-2,1,1;2,0,0,-2,1,1;0,1,0,1,0,0]
12a_643	1	[-1,0,-1,0,0,0;0,1,0,1,0,0;0,0,-2,0,0,0;0,0,0,1,0,0;0,1,0,1,1,0;0,-1,-1,-1,-1,2]	[1,0,0,1,0,0;0,0,-1,0,0,0;0,-1,1,1,1,1;0,0,1,1,1,2;0,0,2,2,1,3;0,0,1,1,0,0]
12a_650	1	[-1,0,0,0,0,0;0,2,0,0,0,0;-1,0,-1,0,0,0;-1,0,-1,1,-1,0;0,0,0,0,-1,0;0,-1,0,0,1,1]	[0,0,1,0,0,1;-1,0,0,0,0,0;-1,0,2,-1,0,1;0,1,1,0,1,1;-1,2,2,0,1,2;0,-1,0,0,0,-1]
12a_652	1	[-2,1,0,0,0,1;0,-1,0,0,0,-1;0,0,-1,-1,0,0;0,0,0,1,0,0;0,0,-1,0,1,-1;0,0,0,0,0,-1]	[0,0,0,1,0,1;0,-1,2,0,0,-1;0,1,-3,1,2,1;-1,-2,3,-2,-2,-2;1,1,-1,1,1,1;0,0,1,0,0,0]
12a_664	2	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;-1,1,1,-1,1,0,1,1;-1,0,0,-1,0,0,0,0;0,-1,0,0,-1,0,0,-1;-1,1,0,-1,0,1,0,0;0,-1,0,0,-1,0,-1,-1;0,-1,0,0,0,0,0,-1]	[1,2,3,-1,-3,-1,3,1;0,30,25,0,-18,0,25,5;0,-1,-1,0,1,1,-1,0;0,0,14,8,-4,0,39,-11;0,0,29,21,-8,0,79,-21;0,0,-11,-8,3,0,-30,8;0,-3,14,8,-3,0,44,-14;0,5,4,0,-3,0,4,1]
12a_665	1	[-1,0,0,0,0,0;0,-1,0,0,0,0;-1,1,1,-1,-1,0;-1,0,0,-1,0,0;0,1,0,0,-2,0;-1,1,0,-1,0,1]	[1,0,2,-1,1,1;0,1,1,1,1,1;0,0,-2,0,-1,0;0,1,0,2,0,0;0,2,-2,5,-2,-2;0,0,-1,-1,0,0]
12a_674	1	[-1,0,0,0,0,-1,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,-1,0,1,1,-1,0,1;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0;-1,0,0,0,0,-1,-1,0;-1,0,0,0,1,0,0,1]	[0,1,0,-1,0,0,1,1;-1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,1;0,0,0,0,1,0,0,0;1,-1,-1,1,0,-1,-1,-1;-1,1,1,-1,0,2,1,1;1,1,0,-1,2,0,0,0;-1,0,0,1,1,0,0,0]
12a_677	1	[-1,-1,0,0,0,0;0,-2,0,0,0,0;0,-1,-1,1,0,0;0,1,0,-2,0,0;0,1,0,0,1,1;0,1,0,-1,0,1]	[0,1,0,0,1,0;0,0,0,-1,0,1;1,0,0,0,1,-1;0,0,1,1,0,0;0,0,0,-1,1,-1;0,0,0,1,0,0]
12a_683	2	[-1,-1,0,0,0,-1,-1,0;0,-1,0,0,0,0,-1,0;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,-1,-1,0,1,-1,-1,0;0,-1,0,0,0,-1,-1,0;0,0,0,0,0,0,-1,0;-1,-1,0,0,0,-1,-1,-1]	[0,0,0,1,0,1,0,0;1,0,0,1,0,-1,1,1;-1,0,0,0,1,0,0,0;0,0,0,0,1,0,0,-1;-1,0,1,1,2,0,1,-1;1,1,0,-1,-1,-1,-1,0;0,0,0,1,0,0,1,1;-1,0,0,-1,0,0,-1,-1]
12a_684	1	[-1,1,0,0,0,0;0,-2,0,0,0,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,1,-1,0,1,0;-1,1,0,0,0,-1]	[0,0,0,0,1,-1;1,0,0,1,0,0;1,0,1,2,1,-1;1,1,1,2,1,-1;1,1,1,1,0,0;-1,0,0,-1,0,1]
12a_689	1	[-2,0,0,0,0,0;0,-1,-1,-1,-1,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,0,-1,-1,-1,0;1,-1,-1,0,-1,1]	[0,-1,1,0,0,-1;1,1,0,0,0,0;1,4,1,-3,-3,2;-2,-2,1,1,0,-1;-3,-2,2,1,-1,-1;-3,-2,1,0,0,0]
12a_703	1	[-1,0,0,1,-1,0,-1,0;-1,1,-1,0,0,0,-1,1;-1,0,-1,1,-1,1,-1,0;0,0,0,1,0,1,0,0;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,1,-1,0,-1,0;0,0,-1,0,0,0,0,1]	[0,0,0,0,0,0,1,1;0,0,0,1,0,0,0,0;0,1,1,0,0,0,-1,0;0,0,0,0,0,1,0,0;-1,-3,-3,-3,-4,-1,0,-4;0,1,1,1,1,0,0,1;0,-1,-2,-2,-2,-1,0,-2;0,0,1,1,0,0,0,0]
12a_704	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,1,1,0;-1,1,1,-1,0,0,1,1;-1,0,0,-1,0,0,0,0;-1,0,0,-1,1,-1,0,0;0,0,0,0,0,-1,0,0;0,0,0,0,0,1,1,0;-1,1,0,-1,0,0,1,1]	[1,-1,0,-1,0,-1,0,0;0,0,0,1,0,0,0,0;0,0,0,1,0,1,1,0;0,-1,0,-1,2,-5,0,-1;0,0,0,0,1,-2,0,-1;0,0,1,0,0,0,0,-1;0,0,0,0,-1,1,0,0;0,0,0,0,1,0,0,0]
12a_709	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,-1,-1,0,-1;-1,0,-1,-1,0,-1,0,0;0,0,0,1,1,1,-1,1;0,0,0,0,1,0,0,0;0,0,0,0,1,1,-1,1;0,0,0,0,0,0,-1,0;0,0,0,0,1,0,-1,1]	[0,0,1,0,1,0,0,0;-1,0,0,0,0,0,0,0;0,1,0,0,1,1,0,0;1,-1,-1,-1,-1,0,0,-1;1,2,2,2,5,0,-2,-1;0,1,1,1,2,0,-1,0;2,0,-1,-1,0,0,0,0;0,-1,0,0,0,0,0,-1]
12a_710	1	[-1,0,0,1,-1,0,-1,0;-1,1,-1,0,0,1,-1,1;-1,0,-1,0,-1,0,-1,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;0,0,-1,0,0,1,0,0;0,0,0,1,-1,0,-1,0;-1,0,-1,0,0,1,0,1]	[-1,1,0,0,0,0,1,0;0,0,-1,0,0,0,0,0;0,0,0,0,0,0,1,1;0,0,0,0,-1,0,0,0;0,0,0,1,1,0,0,0;0,1,-1,2,1,-1,1,0;0,0,1,0,0,1,0,0;0,0,-1,0,0,0,0,-1]
12a_712	1	[-1,0,0,-1,0,-1,-1,0;0,1,0,0,0,0,0,0;0,0,1,-1,0,0,-1,1;0,1,0,-1,1,-1,-1,0;0,1,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,0,1,-1,-1,0;0,0,0,-1,0,0,0,1]	[0,0,-1,1,0,0,-1,0;0,1,0,0,0,0,0,0;0,0,0,0,0,0,1,1;0,0,0,0,0,-1,0,0;-2,0,0,2,1,-1,0,0;-1,0,0,1,0,-1,0,0;1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,1]
12a_725	2	[1,0,0,0,0,0;-1,-1,1,-1,1,-1;1,0,-2,1,-1,1;-1,0,0,-1,1,-1;1,0,0,0,-2,1;-1,0,0,0,0,-1]	[-1,1,0,0,0,-1;0,-2,0,1,0,0;0,0,1,2,1,0;0,2,0,-2,0,1;0,0,0,1,1,0;0,1,0,-1,0,0]
12a_738	1	[-1,0,0,0,0,0;0,1,0,0,0,1;-1,0,-1,0,0,0;-1,0,-1,1,1,0;0,1,0,0,3,1;0,0,0,0,0,1]	[1,1,0,0,0,0;-2,-1,0,1,0,0;2,1,-1,0,0,1;2,1,0,-1,0,1;0,0,0,1,1,0;0,0,0,-1,0,0]
12a_742	1	[-1,0,0,0,-1,0,0,0;0,1,0,0,0,0,0,0;0,1,1,0,0,0,0,1;0,1,1,1,0,0,1,1;0,0,0,0,-2,0,0,0;0,0,-1,-1,-1,-1,-1,0;0,1,1,0,0,0,1,1;0,1,0,0,0,0,0,1]	[0,0,-1,0,1,0,1,1;-1,0,0,-2,-1,0,-1,0;-1,0,1,-1,-1,0,-1,-1;0,0,-1,0,0,0,0,0;1,0,-2,2,1,1,1,1;-1,0,2,-2,-1,-1,0,-2;1,1,-2,2,1,0,1,0;-1,0,0,-2,-1,0,-1,-1]
12a_749	1	[-1,0,0,0,0,0;1,2,0,1,0,0;0,0,1,0,1,0;-1,0,0,-1,0,0;0,0,0,0,1,0;1,1,1,1,1,2]	[0,0,1,-1,-1,0;1,0,0,0,0,0;-1,0,1,0,0,0;0,0,0,0,1,-1;1,-1,-1,0,0,1;-1,1,1,0,0,0]
12a_750	2	[1,0,0,0;1,-2,0,-1;1,-1,-2,-1;1,0,0,-2]	[1,0,0,0;0,1,0,0;0,0,1,0;0,0,0,1]
12a_752	1	[-1,0,0,-1;0,-2,1,0;0,0,2,0;0,-1,1,-2]	[-1,1,1,0;2,0,-1,2;1,1,0,1;-3,0,2,-3]
12a_753	1	[-1,0,0,0;1,2,0,1;-1,-1,3,-1;-1,0,0,-1]	[0,-1,-1,-2;-1,-1,-2,-2;-3,-3,-5,-6;1,1,1,1]
12a_760	1	[-1,0,0,-1,0,0;0,1,0,0,0,1;0,-1,2,0,0,-1;0,0,0,-2,0,0;0,1,-1,1,1,1;0,0,0,0,0,1]	[-1,1,1,1,0,0;0,1,1,1,0,0;0,-2,-1,-2,-1,2;0,-1,0,0,1,1;0,0,0,0,0,1;0,1,0,0,0,0]
12a_767	1	[1,0,0,0;0,-2,-1,0;1,0,-2,0;0,-1,-1,-2]	[-2,0,1,0;-1,0,0,2;0,1,0,-1;0,0,0,1]
12a_768	1	[-1,0,0,0,0,0,0,0;-1,1,1,0,-1,0,1,0;0,0,-1,0,0,0,0,0;-1,0,1,1,-1,0,0,0;-1,0,0,0,-1,0,0,0;-1,1,0,0,-1,1,1,1;-1,0,1,0,-1,0,1,0;-1,1,1,0,-1,0,1,1]	[-1,0,-1,-1,0,0,0,-1;0,0,0,0,1,0,0,1;-2,-1,0,-1,1,1,-2,0;4,2,0,2,-3,0,3,-1;6,-2,6,3,-2,0,0,7;2,0,1,1,-1,0,1,1;2,1,0,1,-2,0,1,-1;0,0,0,0,-1,0,0,-2]
12a_775	1	[1,0,0,0;0,-1,0,-1;1,-1,-2,-1;0,0,0,-3]	[1,1,0,0;0,0,0,-1;0,0,1,0;0,1,1,-1]
12a_776	1	[-1,0,0,0,0,0,0,0;0,-1,-1,0,0,0,0,-1;0,0,-1,0,0,0,0,0;-1,1,1,1,-1,1,0,1;-1,0,0,0,-1,0,0,0;-1,0,0,0,-1,1,0,0;-1,1,1,0,-1,0,1,1;0,0,-1,0,0,0,0,-1]	[1,0,1,1,0,1,0,0;0,0,2,0,-3,-3,-3,1;0,-1,-1,-2,-1,1,1,-1;0,0,1,0,1,2,2,-2;0,1,0,0,0,0,1,-1;0,1,0,1,1,0,1,0;0,0,0,0,2,3,3,-2;0,0,0,0,1,1,1,0]
12a_779	1	[-1,0,0,0,0,0;0,-1,0,0,0,0;0,1,1,0,0,0;-1,0,0,-1,0,0;-1,1,0,-1,1,0;1,0,1,1,0,2]	[1,0,1,0,0,0;0,1,0,0,0,0;0,0,0,2,0,1;0,0,0,-1,1,0;0,-1,1,1,0,0;0,0,0,1,0,0]
12a_780	2	[1,0,0,0,0,0;0,-1,0,0,0,0;1,-1,-2,0,-1,-1;0,0,-1,-1,0,-1;1,-1,-1,0,-2,-1;1,0,-1,0,0,-2]	[1,0,0,0,0,1;0,-1,-1,0,0,0;1,0,0,0,1,1;0,3,2,1,0,-1;0,2,2,1,0,-1;0,-2,-2,0,0,1]
12a_783	1	[-1,0,0,0,0,0;-1,1,-1,0,1,-1;-1,0,-1,0,0,0;-1,0,-1,1,0,-1;0,0,0,0,-1,1;0,0,0,0,0,-2]	[1,0,0,-1,1,0;0,-1,2,-1,0,-1;0,3,-2,2,-2,1;0,1,-2,0,2,2;0,1,-3,0,3,3;0,-1,1,-1,0,-1]
12a_786	1	[-1,0,0,-1,0,0;0,-1,0,0,0,0;0,1,1,1,0,0;0,0,0,-2,0,0;0,0,0,1,1,1;0,1,0,1,0,1]	[1,1,1,1,1,0;0,0,-2,0,0,3;2,1,1,1,1,1;0,0,0,0,-1,1;1,0,0,1,1,1;0,0,1,0,0,-1]
12a_790	1	[-1,0,0,-1,0,0;0,2,0,0,0,0;0,0,-1,-1,0,0;0,0,0,-2,0,0;0,0,-1,-1,-1,0;0,-1,0,1,0,1]	[0,0,1,0,0,1;0,-1,0,0,0,0;-1,1,-1,0,1,0;0,0,0,1,0,0;0,1,0,-1,1,1;0,-1,0,0,0,-1]
12a_792	1	[-1,0,1,0;0,2,0,0;0,0,-3,0;0,-1,-1,1]	[-1,0,0,-1;0,1,0,0;0,0,1,0;0,1,0,1]
12a_806	1	[1,0,0,0,0,0,-1,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,0,0;1,-1,-1,1,0,0,-1,1;-1,1,1,-1,2,0,1,-1;1,-1,-1,1,-1,1,-1,1;0,-1,-1,0,0,0,-1,0;1,0,-1,0,0,0,-1,1]	[0,-1,1,0,0,1,0,0;1,0,0,0,0,0,0,0;0,0,1,0,0,1,0,1;1,0,0,0,1,0,0,0;0,0,0,0,-1,-1,-1,-1;0,0,0,1,2,1,1,1;1,0,0,0,-1,-1,0,-1;1,0,0,0,0,0,0,-1]
12a_808	1	[1,0,0,0,-1,0;0,-1,0,0,0,0;0,-1,-1,0,0,0;1,-1,-1,3,-1,1;0,-1,-1,0,-1,0;1,0,-1,0,-1,1]	[0,0,-1,0,1,1;1,0,0,1,0,0;1,0,0,0,1,1;0,-1,0,0,0,0;1,1,0,2,0,-1;0,0,0,1,0,0]
12a_818	1	[-1,0,-1,-1,0,0,0,-1;-1,-1,-1,-1,0,0,0,-1;0,0,-1,-1,-1,1,0,-1;0,0,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,-1,0,0,1,-1;0,0,0,-1,-1,1,0,-1]	[-1,0,0,0,0,0,-1,0;0,0,1,0,0,0,0,0;1,0,0,1,1,1,1,-1;-1,1,1,0,1,-1,0,0;2,3,-1,0,-2,2,5,2;1,1,-1,0,-1,1,2,1;-1,0,0,0,0,-1,-1,0;-1,-1,0,0,-1,-1,-1,0]
12a_827	1	[-1,-1,0,0,-1,0;0,-1,0,0,0,0;-1,-1,-1,0,-1,0;0,0,0,2,0,0;0,-1,0,0,-1,0;0,1,0,1,1,2]	[0,-1,1,1,1,0;-1,0,0,0,0,0;-1,0,1,1,1,-1;-4,0,2,3,4,-4;-10,0,4,6,9,-8;0,0,0,0,0,1]
12a_842	1	[-1,-1,0,-1,0,0;0,-1,0,0,0,0;-1,-1,-1,-1,0,0;0,-1,0,-1,0,0;0,-1,0,-1,1,1;0,0,0,0,0,3]	[1,1,0,0,0,1;-2,-7,-2,0,0,-5;-3,-9,-3,0,-5,-7;2,4,1,-1,1,3;-10,-20,-5,5,-6,-15;1,4,1,0,0,3]
12a_845	1	[-1,-1,0,0,-1,0;0,-1,0,0,0,0;-1,-1,-1,0,-1,0;0,1,0,2,1,0;0,-1,0,0,-1,0;0,1,0,1,1,2]	[-1,-1,0,-1,2,1;1,0,0,0,0,0;0,0,-1,-1,1,0;0,0,1,0,0,0;0,0,-3,-1,-1,-1;1,0,0,2,1,1]
12a_855	1	[1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,0,-1,-1,-1,1,-1,-1;0,-1,0,-1,-1,0,0,-1;0,-1,0,0,-1,0,0,0;-1,1,0,0,0,2,0,0;0,-1,0,-1,-1,0,-1,-1;0,-1,0,0,-1,0,0,-1]	[1,0,0,0,1,0,0,0;0,-1,0,0,0,0,0,0;0,1,0,0,-1,0,0,1;0,0,0,-1,0,0,2,-1;0,0,1,1,0,-1,-2,0;0,0,-2,-3,0,2,5,0;0,0,0,0,0,1,-1,0;0,0,0,0,0,1,0,0]
12a_866	1	[1,0,0,0,0,0,-1,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,-1,1,1,-1,-1,0;0,0,0,0,1,0,0,0;1,0,0,0,-1,2,0,1;0,-1,-1,0,0,0,-1,0;1,0,-1,0,0,0,-1,1]	[0,1,0,0,0,0,0,1;0,0,0,1,1,0,0,1;1,1,2,-1,0,0,0,2;0,0,0,0,-1,0,0,0;-2,-2,0,0,-4,-2,-3,-3;4,4,1,0,7,4,5,6;-1,-1,0,0,-2,-1,-1,-1;0,0,0,-1,0,0,0,0]
12a_868	1	[1,0,0,0,0,0,0,0;1,-1,0,1,1,0,0,0;-1,0,-1,-1,-1,-1,0,-1;0,0,0,1,0,0,0,1;1,0,0,0,1,0,0,0;-1,0,0,-1,-1,-1,0,0;1,-1,0,1,0,0,-1,0;0,0,0,0,0,0,0,1]	[-1,0,1,0,0,-1,0,0;0,0,0,0,0,0,0,-1;0,0,-1,-1,-1,0,0,1;0,0,-2,0,0,1,0,2;0,0,0,1,0,0,0,0;0,0,1,1,0,0,1,-1;0,1,1,0,0,0,0,-1;0,0,-1,0,0,0,0,1]
12a_883	1	[-1,0,0,0,0,0;0,2,0,1,1,-1;-1,0,-1,0,0,0;-1,0,-1,-1,0,0;0,0,-1,0,1,0;1,0,1,0,-1,2]	[2,0,0,0,0,1;1,2,0,0,0,1;-3,0,0,-1,-1,-2;7,-2,2,0,3,4;5,0,1,0,2,3;0,1,0,0,0,0]
12a_884	1	[1,0,0,0,0,0,0,0;1,-1,0,1,1,0,0,0;-1,0,-1,0,-1,0,-1,0;0,0,0,1,0,0,0,0;1,0,0,0,1,0,0,0;1,-1,0,1,0,-1,0,0;-1,0,0,-1,-1,0,-1,0;0,-1,0,0,0,-1,0,-1]	[0,0,0,0,-1,0,0,-1;0,1,0,0,0,0,1,0;1,0,0,-1,1,0,-1,2;0,1,-1,0,-2,-2,1,-1;0,0,1,1,1,1,0,0;0,1,1,0,-1,-1,0,-1;0,0,-1,0,-1,-1,0,0;0,1,0,0,0,0,1,-1]
12a_885	1	[1,0,0,0,0,0,0,0;1,-1,0,1,1,0,0,0;-1,0,-1,0,-1,-1,0,-1;0,0,0,1,0,0,0,0;1,0,0,0,1,0,0,0;-1,0,0,-1,-1,-1,0,0;1,-1,0,1,0,0,-1,0;-1,0,0,-1,-1,-1,0,-1]	[-1,-1,0,-1,0,0,0,-1;0,0,0,0,0,3,0,-2;0,0,0,0,1,-1,0,1;0,0,1,-1,0,0,0,-1;0,1,1,1,0,0,0,0;0,0,0,1,0,1,1,0;0,0,-1,2,0,2,0,0;0,0,0,0,0,-1,0,1]
12a_886	1	[1,0,0,1,0,0,0,0;0,-1,-1,0,-1,1,0,-1;0,0,-1,0,-1,0,0,0;0,0,0,1,0,0,0,0;1,0,0,1,1,0,0,0;0,0,0,0,0,1,0,0;0,0,-1,0,0,0,1,-1;0,0,-1,0,-1,1,0,-1]	[0,0,-1,0,0,-1,0,0;0,0,0,0,1,0,0,0;1,1,0,0,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,1,0,0,0,1;1,0,0,-1,-1,-1,-1,0;0,0,0,0,1,1,1,0;0,0,0,0,-1,-1,0,0]
12a_890	1	[-1,0,0,0,0,-1;-1,1,-1,1,-1,-1;-1,0,-1,0,0,-1;0,0,-1,1,0,0;1,0,1,-1,2,0;0,0,0,0,0,-2]	[5,-1,-2,3,1,0;0,0,-14,-12,9,0;1,0,0,1,0,0;0,0,2,2,-2,-1;0,0,-17,-15,12,2;0,0,-5,-4,3,0]
12a_894	1	[-1,0,0,0,-1,0,0,-1;-1,1,-1,1,-1,1,1,0;-1,0,-1,0,-1,0,0,-1;-1,0,-1,1,0,1,0,0;0,0,0,0,-2,0,0,-2;0,0,-1,0,0,1,0,0;-1,0,-1,1,0,1,1,0;0,0,0,0,-1,0,0,-2]	[1,0,0,-1,-1,1,0,0;0,0,2,0,-1,0,0,2;-1,0,0,1,0,0,0,1;0,0,-1,0,1,-1,0,-1;0,-1,1,0,-1,2,1,1;0,0,0,1,0,0,0,1;0,1,0,0,0,0,0,0;0,0,1,0,-1,0,0,1]
12a_896	1	[-1,0,0,0,0,0,0,0;0,2,0,0,0,1,0,1;-1,0,-1,-1,0,0,-1,0;-1,0,0,-1,0,0,0,0;-1,-1,-1,-1,1,-1,-1,0;-1,0,-1,-1,0,-1,-1,0;-1,0,0,-1,0,0,-1,0;0,0,-1,-1,0,0,-1,1]	[0,1,-1,0,1,-1,1,0;0,0,1,0,0,0,0,0;-1,0,-1,1,1,-1,0,1;0,0,0,-1,0,0,0,0;0,0,-1,1,0,0,0,1;-1,0,-1,-1,0,1,1,0;-1,0,0,-1,0,0,0,0;-1,0,1,0,0,-1,0,0]
12a_904	1	[-1,0,0,0,0,0,0,-1;-1,1,-1,-1,1,-1,1,-1;-1,0,-1,-1,0,-1,0,-1;-1,0,0,-1,0,0,0,-1;-1,0,-1,-1,1,-1,1,0;-1,0,0,-1,0,-1,0,-1;0,0,-1,-1,0,-1,1,0;0,0,0,0,0,0,0,-2]	[0,1,1,0,-1,-1,0,0;0,0,0,0,0,0,0,-1;0,-1,-1,1,0,0,0,0;0,0,0,0,0,0,-1,0;1,0,0,0,0,0,1,0;0,0,1,0,0,0,1,-1;0,0,0,1,0,0,1,0;0,0,0,0,0,1,0,0]
12a_906	1	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,-1,0,-1,0,-1,0;0,0,0,-1,0,-1,1,-1;1,0,0,0,1,0,0,0;1,0,0,0,1,-1,1,0;0,0,0,0,0,0,1,0;1,0,0,0,1,-1,1,-1]	[0,1,0,0,0,1,0,0;0,2,0,0,0,1,0,1;1,-4,-1,-1,0,-2,0,0;-1,8,2,0,-1,4,0,2;0,-1,0,0,0,0,1,-1;1,-4,-1,0,0,-2,0,-1;0,0,1,0,0,0,0,-1;0,0,0,0,0,0,0,1]
12a_907	2	[-1,0,0,0,-1,0,0,-1;-1,1,-1,-1,-1,-1,1,0;-1,0,-1,-1,-1,-1,0,-1;-1,0,0,-1,-1,0,0,-1;0,0,0,0,-2,0,0,-2;-1,0,0,-1,-1,-1,0,-1;0,0,-1,-1,0,-1,1,0;0,0,0,0,-1,0,0,-2]	[0,1,-1,0,0,1,-1,0;0,0,1,-1,0,-1,1,0;1,1,2,-2,2,-2,2,-1;0,0,0,-1,0,0,0,0;0,0,1,-1,1,-1,1,-1;0,0,0,-1,0,0,0,1;0,0,0,6,0,-1,1,0;0,0,0,1,0,1,0,0]
12a_908	1	[-1,0,-1,0,0,-1;-1,1,-1,1,1,0;0,0,-2,0,0,-2;1,0,1,-2,0,1;0,0,0,1,1,0;0,0,-1,0,0,-2]	[0,1,-1,0,0,0;0,0,-3,-4,4,2;3,3,-6,-2,6,1;-14,-14,27,7,-24,-5;-37,-37,71,18,-63,-13;0,0,-2,-2,2,1]
12a_914	1	[-1,0,0,0,0,0;0,2,1,1,1,0;0,0,1,0,0,0;-1,0,0,-1,0,0;0,1,1,1,2,1;1,1,0,1,1,2]	[1,1,-1,-1,0,0;-1,0,1,1,-1,-1;1,0,-1,0,0,0;-2,0,1,0,0,-1;2,0,-2,-1,2,2;-1,0,0,0,0,0]
12a_918	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;0,1,1,0,-1,0,0,0;0,1,1,1,-1,0,1,0;-1,0,0,0,-1,0,0,0;-1,0,0,0,-1,1,0,1;0,1,1,0,-1,0,1,0;0,1,0,0,-1,0,0,1]	[-2,0,1,1,1,-1,-2,0;0,0,0,0,0,-1,0,0;0,0,0,0,1,-1,0,1;3,0,0,-2,0,-1,3,2;-1,0,0,0,0,0,0,-2;-6,1,0,2,0,1,-3,-8;2,0,0,-1,0,0,2,1;0,0,0,0,0,-1,0,1]
12a_921	2	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,-1,-1,-1,1,-1,-1;-1,-1,0,-1,-1,1,-1,0;1,0,0,0,1,0,0,0;0,1,0,0,0,-2,1,0;0,-1,0,0,0,0,-1,0;-1,-1,0,-1,-1,1,-1,-1]	[-1,0,-1,0,1,0,1,0;-1,-2,0,0,1,0,1,0;-1,1,0,1,0,0,0,0;-1,-1,0,0,0,0,0,1;0,1,0,0,0,0,0,0;1,1,0,0,0,1,0,0;-2,-4,0,0,1,0,2,0;2,3,0,0,-1,0,-1,0]
12a_927	1	[1,0,0,0,0,0;1,1,1,0,0,0;1,0,1,0,0,0;0,1,0,-2,1,0;0,-1,0,0,-1,0;1,1,1,-1,1,-2]	[0,-1,2,1,0,0;1,0,0,0,0,0;-1,0,-2,-1,1,1;0,0,-3,-3,-3,1;0,0,-2,-2,-2,1;-1,0,-1,-1,0,0]
12a_929	1	[1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,0,-1,-1,-1,1,-1,-1;-1,0,0,-1,-1,1,0,-1;0,-1,0,0,-1,0,0,0;-1,1,0,0,0,2,0,0;-1,0,0,-1,-1,1,-1,-1;0,-1,0,0,-1,0,0,-1]	[1,1,1,0,0,0,0,0;-1,0,0,0,-1,0,0,0;-1,0,-1,1,-1,0,1,0;2,1,1,1,2,1,1,-3;-1,0,-1,0,-1,0,1,1;2,0,1,1,2,1,0,-3;2,1,1,1,2,1,0,-2;-1,0,0,0,-1,0,0,1]
12a_934	1	[1,0,0,0,0,0,0,0;1,1,1,0,0,0,0,0;1,0,1,0,0,0,0,0;1,0,1,-1,0,0,-1,0;0,-1,0,0,-1,0,0,0;1,0,1,-1,0,-1,-1,0;1,1,1,0,1,0,-2,1;0,-1,0,0,-1,0,0,-1]	[0,0,1,0,0,1,0,1;0,1,0,1,1,0,-2,-2;1,0,1,0,1,2,0,1;0,-2,0,-1,0,0,2,1;0,-1,0,1,0,0,0,0;0,1,1,1,0,0,-1,1;0,-1,0,-1,1,0,1,0;0,-1,0,-1,-1,0,2,1]
12a_939	1	[-2,0,0,1;0,2,0,1;-1,0,-2,-1;0,0,-1,-2]	[0,1,-1,0;1,-1,1,0;2,-1,2,-2;0,-1,0,1]
12a_940	1	[1,0,0,0,1,1;-1,-1,0,0,-1,0;0,0,-1,0,0,0;0,0,0,-2,0,0;0,0,-1,0,1,1;0,0,-1,1,0,1]	[0,-1,-1,0,0,1;1,0,-1,0,0,0;0,0,2,1,-2,1;1,0,1,0,-1,0;-1,0,-1,0,0,1;0,0,-1,0,0,0]
12a_941	1	[1,0,0,0,0,0,0,0;1,1,1,0,0,0,0,0;1,0,1,0,0,0,0,0;1,0,1,-1,-1,0,-1,-1;1,0,1,0,-1,0,0,-1;1,0,1,-1,-1,-1,-1,-1;1,0,1,0,-1,0,-1,-1;1,1,1,0,0,0,0,-2]	[-1,1,0,-1,1,0,0,0;0,0,0,0,-2,2,1,-1;0,-1,1,1,0,0,-1,0;0,-1,0,0,0,-2,1,2;0,0,1,0,0,1,-1,2;0,0,1,0,0,1,-1,1;0,0,0,0,1,-2,0,1;0,0,0,0,1,-1,0,1]
12a_949	1	[1,0,0,0,0,0,0,0;1,1,1,0,0,0,0,0;1,0,1,0,0,0,0,0;1,1,1,-2,1,1,0,1;0,-1,0,0,-1,-1,0,-1;0,-1,0,0,0,-1,0,0;1,0,1,-1,0,0,-1,0;0,-1,0,0,0,-1,0,-1]	[-1,0,1,0,1,0,0,0;0,0,0,0,0,-1,0,0;-1,0,0,0,1,0,0,-1;-1,0,0,-1,0,2,0,-2;0,-1,0,0,0,3,-1,-2;0,4,0,0,0,-11,3,7;0,0,0,0,0,1,0,-1;-1,0,0,0,0,1,0,-1]
12a_951	1	[1,0,0,0,-1,0,-1,0;0,-1,0,0,0,0,0,0;1,0,1,0,-1,0,-1,0;0,-1,0,1,-1,0,0,1;0,-1,0,0,-1,0,0,0;1,-1,1,0,-1,1,-1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,1,1]	[0,1,0,0,0,0,0,1;0,0,0,0,0,1,0,1;0,0,1,1,1,-1,0,0;0,0,0,1,0,0,0,0;1,1,0,0,0,-1,1,0;0,0,1,0,0,0,0,0;0,-1,0,0,0,1,-1,0;0,0,0,0,0,1,0,0]
12a_959	1	[-1,0,0,0,0,0;0,2,1,-1,0,1;0,0,1,0,0,0;1,0,-1,2,0,0;-1,-1,0,0,1,-1;-1,0,0,0,0,-1]	[5,9,-1,-6,2,15;-37392749779420,-16599872103888,-20242507111928,37563145194959,2440234879390,-35742704842600;-12671,-22810,2535,15206,-5068,-38018;-1539634665508,-2771609716694,308024139943,1847658805448,-615805262789,-4619511539208;-3129799499510,-5634182509963,626157503870,3755957003376,-1251820997830,-9390633523188;-174672075,-77542682,-94558457,175468040,11399025,-166964250]
12a_960	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-2,1,-1,0;0,-1,0,-1,0,0;-1,1,0,0,2,0;1,-1,-1,0,-1,-1]	[1,3,0,-5,13,13;6048,2237,-7521,-13860,17136,21168;2,6,0,-10,25,25;103,305,2,-506,1302,1301;673,1964,-1,-3277,8398,8399;-168,-62,209,385,-476,-588]
12a_964	1	[1,0,1,0,0,-1,0,-1;0,-1,0,0,0,0,0,0;0,0,1,0,0,0,0,-1;1,0,1,1,0,-1,0,-1;0,-1,0,0,1,-1,0,-1;0,-1,0,0,0,-1,0,0;1,-1,1,1,0,-1,1,-1;0,0,0,0,0,0,0,-1]	[1,0,0,1,0,1,0,0;0,-1,0,0,0,0,0,0;0,1,0,1,1,0,0,0;0,-1,0,-1,0,0,1,0;0,1,-1,1,0,0,-1,-1;0,0,1,1,0,1,0,0;0,-1,1,-3,0,0,3,0;0,3,0,0,0,-1,0,0]
12a_972	1	[-1,0,0,0,-1,0,0,-1;-1,1,1,1,-1,1,1,0;0,0,1,0,0,0,0,0;-1,0,1,1,0,1,0,0;0,0,0,0,-2,0,0,-2;-1,0,1,0,0,1,0,0;-1,0,1,1,0,1,1,0;0,0,0,0,-1,0,0,-2]	[0,-1,0,-1,0,1,1,1;0,0,0,-1,0,0,0,0;0,0,-1,-2,1,2,2,1;-4,-4,0,0,1,1,1,2;-2,-2,-1,0,1,1,1,1;3,3,1,-1,-1,0,-1,-1;2,2,0,0,0,0,0,-1;-1,-1,0,1,0,0,0,0]
12a_975	1	[-1,1,-1,1,-1,1;0,2,0,1,0,1;0,0,-1,1,-1,1;0,1,0,2,0,1;0,0,0,0,-1,1;0,1,0,1,0,2]	[1,-1,0,0,-1,0;0,0,0,1,0,-1;0,1,0,0,1,-1;0,2,2,3,1,-4;0,1,1,2,1,-2;0,0,0,-1,0,0]
12a_986	1	[-1,0,0,0,0,0,0,0;0,2,0,1,0,1,0,1;-1,0,-1,0,0,0,-1,0;0,0,-1,1,0,0,-1,0;-1,-1,-1,0,1,-1,-1,0;-1,0,-1,0,0,-1,-1,0;-1,0,0,0,0,0,-1,0;-1,0,-1,1,0,0,-1,1]	[-1,0,1,-1,0,-1,0,0;0,0,1,0,0,0,0,0;0,0,1,0,1,-1,0,0;0,0,0,0,0,1,-1,0;0,0,1,0,0,0,-1,-1;0,0,-2,1,0,1,2,1;0,1,-2,0,0,1,1,0;0,0,-1,0,0,1,0,0]
12a_989	1	[-1,0,0,0,0,0;0,2,1,-1,1,1;0,0,1,0,0,0;1,0,-1,2,0,0;-1,0,1,-1,1,0;-1,0,0,0,0,-1]	[0,0,-1,0,1,-1;0,3,0,1,0,2;2,1,0,1,1,0;-3,-2,0,-1,0,-1;5,4,0,2,0,2;0,-1,0,0,0,0]
12a_990	1	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,-1,0,-1,-1,0,-1;0,0,0,1,0,0,0,0;1,0,0,0,1,0,0,0;-1,-1,0,-1,-1,-1,0,0;1,0,0,1,1,0,-1,0;-1,-1,0,-1,-1,-1,0,-1]	[0,1,-1,0,0,0,0,1;1,0,0,0,0,0,0,0;1,0,-1,0,0,-1,1,1;1,0,0,0,-1,0,0,0;-12,0,6,5,11,-4,-7,-1;10,0,-5,-4,-9,3,6,1;-3,0,0,1,4,0,0,0;-1,0,1,0,0,0,-1,0]
12a_992	1	[1,0,0,0,0,0,0,0;1,-1,0,0,1,1,0,1;-1,0,-1,0,-1,-1,0,-1;0,-1,0,-1,0,1,-1,0;1,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;1,-1,0,0,0,1,-1,0;1,0,0,0,1,0,0,1]	[-1,-1,0,0,0,0,1,0;0,0,-1,0,0,0,-1,0;0,1,0,-1,1,0,0,-1;0,1,0,0,1,0,0,-1;0,-2,0,0,-1,0,1,0;0,0,0,0,0,1,0,0;0,1,0,0,0,0,0,0;0,0,-1,0,1,0,0,-1]
12a_994	1	[-1,0,0,0,-1,0,0,-1;-1,1,-1,1,-1,-1,1,0;-1,0,-1,0,-1,-1,0,-1;0,0,-1,1,0,-1,0,0;0,0,0,0,-2,0,0,-2;-1,0,0,0,-1,-1,0,-1;-1,0,-1,1,0,-1,1,0;0,0,0,0,-1,0,0,-2]	[-1,0,1,0,0,0,1,0;0,1,-1,0,0,0,-1,1;0,0,1,1,0,0,1,0;0,-1,-1,0,-1,1,0,0;0,1,1,0,0,-1,0,0;0,0,0,0,-1,0,0,1;0,1,-2,0,0,1,-2,1;0,-1,0,0,0,0,0,-1]
12a_1006	1	[-1,0,0,0,0,0,0,0;0,2,0,1,1,1,0,1;-1,0,-1,0,0,0,-1,0;0,0,-1,1,0,0,-1,0;-1,0,-1,1,1,0,-1,1;-1,0,-1,0,0,-1,-1,0;-1,0,0,0,0,0,-1,0;-1,0,-1,1,0,0,-1,1]	[-1,0,1,0,0,0,0,1;-1,-1,0,-1,0,0,0,1;-1,0,0,-1,0,0,0,0;-3,-3,0,-3,0,-4,1,2;-1,-1,0,-1,1,-1,0,0;2,2,1,2,-1,2,-1,0;0,0,0,0,0,-1,0,0;1,1,0,1,0,0,0,0]
12a_1007	1	[1,0,0,0,0,0,0,0;1,-1,1,1,0,1,1,-1;1,0,1,0,0,0,0,0;1,0,1,1,0,1,0,0;1,-1,0,0,-1,0,0,-1;1,0,1,0,0,1,0,0;1,0,1,1,0,1,1,0;1,0,1,1,0,1,1,-2]	[1,0,-1,1,0,-1,0,-1;0,1,-1,0,0,-1,0,-1;0,0,-1,0,1,0,0,-1;0,-2,1,0,0,0,0,1;0,0,0,-1,0,2,0,1;0,1,-1,-2,0,3,1,1;0,2,-1,-1,0,0,0,-1;0,-1,0,0,0,0,0,0]
12a_1010	1	[-1,0,0,0,0,-1;-1,1,-1,1,1,-1;-1,0,-1,1,0,-1;1,0,0,-2,0,1;0,0,-1,1,1,0;0,0,0,0,0,-2]	[0,0,-1,0,1,1;1,1,0,0,1,1;-1,-2,-1,-1,2,1;0,0,0,0,1,1;-1,-3,0,0,-2,-3;0,1,0,0,0,0]
12a_1018	1	[-1,0,0,0,0,0;0,2,0,0,1,1;-1,0,-1,1,0,0;1,0,0,-2,0,0;0,0,-1,1,1,0;-1,0,-1,1,0,-1]	[1,0,0,0,1,0;0,0,0,1,0,1;0,1,1,1,0,1;0,-1,-2,-1,-1,-1;0,2,3,1,2,2;0,0,-1,-1,0,-1]
12a_1019	1	[-1,-1,0,0,-1,0,0,0;0,1,0,0,0,-1,0,0;-1,0,1,0,0,0,0,0;0,0,0,-1,0,0,0,0;0,-1,0,0,-1,0,-1,0;0,0,0,-1,0,-1,0,0;0,1,0,-1,0,-1,1,0;-1,0,1,0,-1,0,0,1]	[-1,0,-1,0,0,0,1,0;0,0,-1,0,0,0,0,0;0,1,-1,0,-1,1,-1,0;0,2,-2,2,-1,2,-1,0;0,0,1,0,0,-1,0,-1;0,-1,0,0,1,0,1,0;0,1,0,1,0,1,0,0;0,1,1,1,0,1,1,0]
12a_1020	1	[-1,-1,0,0,0,-1,0,0;0,1,0,0,0,0,-1,0;-1,0,1,-1,0,0,0,0;-1,0,0,-1,0,-1,0,0;0,0,0,0,-1,0,0,0;0,-1,0,0,0,-1,0,-1;0,0,0,0,-1,0,-1,0;0,1,0,0,-1,0,-1,1]	[1,0,0,0,0,0,0,1;0,0,0,0,-1,0,0,0;0,0,1,-1,1,0,-1,0;0,0,0,0,0,1,0,1;0,0,1,0,2,0,-1,1;0,1,-2,0,-3,1,1,-1;0,0,1,0,1,-1,0,0;0,0,0,0,1,0,0,1]
12a_1021	1	[1,0,1,-1,0,0,0,1;-1,-1,-1,0,0,-1,0,-1;0,0,1,-1,-1,0,-1,1;0,0,0,-1,0,0,0,0;0,0,0,-1,-1,0,0,0;-1,0,-1,0,0,-1,0,0;0,0,0,0,0,0,-1,0;0,0,0,-1,-1,0,-1,1]	[0,0,0,0,0,1,0,1;-1,0,0,0,0,-1,1,0;-2,-1,0,1,1,-1,0,-1;2,0,0,0,-1,1,-3,-1;0,0,-1,0,0,0,2,1;1,1,4,0,-1,0,-7,-3;1,0,-1,0,0,1,0,1;0,0,0,0,0,0,-1,-1]
12a_1022	1	[1,-1,1,0,0,0;0,-1,0,0,0,0;0,-1,1,0,-1,0;1,0,0,-2,0,-1;0,-1,0,0,-1,0;1,0,1,-1,0,-2]	[1,1,1,0,0,0;0,0,0,1,-1,-1;0,1,1,0,-1,0;0,-1,0,4,3,-1;0,0,0,-2,0,1;0,0,0,1,0,0]
12a_1025	1	[-1,0,0,0,0,0,0,0;0,2,1,0,0,1,1,1;0,2,2,0,0,1,1,2;-1,0,0,-1,0,0,0,0;-1,-1,-1,-1,1,-1,0,-1;-1,0,0,-1,0,-1,0,0;0,0,0,-1,0,0,1,0;0,2,1,0,0,1,1,2]	[0,0,-1,-1,0,0,0,1;1,0,0,0,0,0,0,0;0,0,0,0,0,-1,0,1;1,0,-1,-2,0,1,1,0;-1,0,2,3,-1,-2,0,0;-2,1,2,4,0,-3,-2,1;1,0,-1,-2,0,0,2,0;0,0,0,0,0,1,0,0]
12a_1026	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,1;-1,-1,0,-1,0,0;0,-1,0,0,1,0;0,0,0,-1,-1,3]	[1,0,1,0,1,0;-1,-1,-1,0,-2,0;0,0,0,1,1,0;-2,-1,-3,0,-3,0;0,-1,1,0,-2,-1;1,1,1,0,2,1]
12a_1040	1	[1,0,0,1,0,0;0,-2,0,0,0,0;0,0,-1,0,-1,0;0,0,0,1,0,0;1,0,0,1,1,0;0,1,-1,0,0,1]	[-1,1,2,1,-1,2;0,0,0,0,-1,-1;0,1,1,1,-1,1;0,0,3,-1,-3,1;0,0,2,-1,-1,2;0,0,0,1,-1,-1]
12a_1044	1	[-1,1,0,0,0,0;0,-3,0,0,0,0;-1,1,1,-1,1,1;-1,1,0,-1,0,0;0,0,0,-1,1,0;0,-1,0,0,0,-1]	[1,0,0,0,-1,0;0,1,0,0,0,0;0,0,-1,1,1,0;0,0,0,0,0,-1;0,2,0,-1,1,1;0,-1,0,1,0,0]
12a_1052	1	[1,0,0,0,0,0,0,0;1,1,0,0,0,1,0,0;-1,-1,-1,1,-1,-1,-1,-1;1,1,0,-2,1,1,1,1;-1,-1,0,0,-1,-1,-1,-1;1,0,0,0,0,1,0,0;0,-1,0,0,0,0,-1,0;0,-1,0,0,0,0,-1,-1]	[3,-2,-2,0,0,-1,-2,3;0,-8,32,16,-12,0,-15,0;4,-3,-3,0,1,0,-3,4;1719,-951,-648,605,720,303,-1604,1416;-680529,376692,256884,-239616,-285308,-119808,634837,-560721;52888,-29275,-19964,18622,22173,9311,-49337,43577;214,-120,-80,77,90,37,-200,177;0,-2,8,4,-3,0,-4,0]
12a_1053	1	[-1,-1,0,0,0,-1,0,0;0,-1,0,0,0,0,0,0;0,0,2,0,1,0,0,1;-1,-1,0,-1,0,-1,0,0;-1,0,0,-1,1,0,0,0;0,-1,0,0,0,-1,0,0;-1,-1,-1,-1,0,-1,1,0;-1,0,0,-1,1,0,0,1]	[-2,1,-1,1,0,0,-1,-1;-1,0,-1,-4,0,2,-1,-1;0,0,0,0,1,1,0,0;0,-1,0,-1,0,1,0,0;1,0,0,-2,0,1,1,1;-1,-2,-1,-1,0,4,-1,2;1,0,1,1,0,-2,1,-1;0,0,0,2,0,-1,0,0]
12a_1058	1	[-1,0,0,0,0,0;0,2,-1,0,1,1;0,0,-1,0,0,0;0,0,1,1,-1,0;-1,0,0,0,-1,0;-1,0,-1,0,0,1]	[3,-1,-2,-1,-2,4;1,1,-1,-1,1,1;2,-1,0,-2,0,2;2,0,-1,-2,0,2;-5,-2,3,4,-2,-5;0,1,0,0,1,0]
12a_1067	1	[1,0,0,0,1,0,0,1;-1,-1,0,0,-1,0,0,0;0,0,-1,0,0,0,-1,0;0,0,0,-1,0,0,0,0;0,0,-1,-1,1,0,-1,1;0,0,-1,0,0,-1,-1,0;0,0,0,0,0,0,-1,0;0,0,-1,-1,0,-1,-1,1]	[0,0,0,0,-1,0,-1,1;-4,0,3,0,6,-8,-1,0;-1,0,0,0,0,-1,-1,1;1,1,-1,0,-2,2,0,0;2,1,-1,2,-2,4,2,-2;1,1,-1,1,-2,2,0,0;0,-2,0,0,0,0,0,1;-1,0,1,0,2,-2,0,0]
12a_1068	1	[1,0,0,0,0,0;1,1,0,1,0,0;-1,0,-2,-1,0,0;1,0,0,1,0,0;0,0,-1,0,-1,-1;0,1,-1,0,0,-2]	[1,-2,0,0,1,-2;0,0,-1,-1,0,0;0,-1,0,0,1,-1;0,-1,-1,0,0,-1;0,4,-3,-5,0,3;0,-1,1,1,0,-1]
12a_1069	1	[-1,0,0,-1,0,-1;-1,1,-1,-1,0,0;0,0,-1,0,0,0;0,0,0,-2,0,-2;-1,0,-1,-1,1,-1;0,0,0,-1,0,-2]	[1,-1,0,0,0,-1;0,1,1,0,0,1;0,0,0,1,1,-1;0,-1,0,0,0,-1;0,-1,0,1,0,-2;0,1,1,0,0,0]
12a_1077	1	[-1,0,0,0,0,0;0,1,0,0,0,0;-1,0,1,-1,0,1;-1,0,0,-1,0,0;-1,1,0,0,1,0;0,-1,0,-1,-1,3]	[0,1,0,1,0,0;-1,0,0,0,0,0;1,1,1,0,0,0;-1,-1,0,0,1,0;1,1,0,0,1,1;-1,-1,0,0,0,-1]
12a_1079	1	[1,0,0,0,0,0,0,0;1,1,0,1,0,0,0,0;-1,-1,-1,-1,1,-1,-1,0;1,0,0,1,0,0,0,0;1,1,0,1,-2,1,0,0;0,-1,0,0,0,-1,0,0;-1,-1,0,-1,1,-1,-1,0;1,0,0,1,-1,0,0,-1]	[0,-1,1,1,0,0,-1,0;0,0,-1,-1,0,1,0,0;0,0,0,1,0,-1,0,0;0,0,0,0,-1,1,0,-1;0,0,0,0,-1,0,0,0;1,0,0,0,2,-1,0,1;0,0,0,0,-1,0,1,-1;0,0,0,0,0,1,0,0]
12a_1083	1	[-1,0,0,0,0,0,-1,0;0,-1,0,0,0,0,-1,0;-1,0,1,1,1,1,-1,0;0,0,0,1,0,0,0,0;-1,0,0,1,1,1,0,0;-1,0,0,1,0,1,0,0;0,0,0,0,0,0,-2,0;0,-1,0,0,0,0,-1,-1]	[0,-1,0,-2,1,0,-1,1;0,0,0,1,1,0,1,1;0,0,0,0,-1,0,0,-1;2,0,0,1,1,1,1,1;1,0,-1,-9,-6,3,-6,-7;0,0,0,3,2,-1,2,2;0,0,-1,0,0,0,0,0;-1,0,0,-1,-1,0,-1,-1]
12a_1087	1	[1,0,0,0,0,0,0,0;1,1,0,1,0,0,0,0;0,-1,-1,0,0,-1,0,0;1,0,0,1,0,0,0,0;1,0,0,1,-1,0,0,-1;0,0,0,0,0,1,0,0;1,0,0,1,-1,0,-1,-1;1,0,0,1,0,-1,0,-1]	[0,0,0,0,0,1,1,0;0,0,1,0,0,0,0,-1;0,1,-1,0,-1,0,1,0;-1,1,0,0,-1,0,0,0;-1,0,2,-1,0,0,0,-2;1,0,-3,2,0,0,0,3;-2,1,0,0,-2,0,0,0;0,0,1,0,0,0,0,0]
12a_1090	1	[1,0,0,0,0,0;1,-1,0,0,0,-1;-1,0,-1,-1,0,0;0,0,0,1,0,0;1,-1,0,0,-1,-1;0,0,0,-1,0,-2]	[0,1,0,-1,0,0;0,0,-1,-1,0,0;1,1,0,0,-1,0;1,0,1,1,0,0;-1,0,-2,-2,1,1;0,0,1,1,0,-1]
12a_1092	1	[1,0,0,0,0,0,0,0;1,-1,0,0,1,1,0,0;-1,0,-1,0,-1,-1,0,0;0,-1,0,-1,0,0,-1,-1;0,0,0,0,1,1,0,0;0,0,0,0,0,1,0,0;1,-1,0,0,1,1,-1,0;0,-1,0,0,0,1,-1,-1]	[0,0,0,1,-1,0,0,-1;0,0,-1,0,-1,0,0,0;0,-1,0,-1,3,-1,0,2;0,0,1,0,0,0,0,-1;1,0,1,0,0,0,0,-1;1,-1,0,-2,6,-2,-1,4;0,0,-1,1,-3,1,0,-2;0,0,1,0,0,0,0,0]
12a_1093	1	[-1,0,0,-1,-1,0,-1,0;0,1,0,0,0,0,0,0;0,-1,-1,0,0,-1,0,0;0,-1,0,-1,-1,0,-1,0;0,-1,0,0,-1,-1,0,-1;0,0,0,0,0,1,0,1;0,-1,0,0,-1,0,-1,0;0,0,0,0,0,0,0,1]	[1,0,0,0,0,0,0,1;0,0,0,0,0,-1,0,1;0,0,0,1,0,-1,0,1;0,0,0,0,-1,-1,1,0;-1,-1,-1,0,1,0,0,0;1,1,2,0,-1,1,-1,-1;0,0,0,0,0,-1,1,1;0,0,0,0,0,1,0,0]
12a_1102	1	[-1,-1,0,0,0,-1,-1,0;0,1,0,0,-1,0,1,0;-1,0,1,-1,0,0,0,0;-1,0,0,-1,0,-1,0,0;0,0,0,0,-1,0,0,0;0,-1,0,0,0,-1,-1,-1;0,0,0,0,0,0,1,0;0,1,0,0,-1,0,1,1]	[1,-1,0,0,-1,0,1,1;0,0,0,6,3,3,4,1;0,0,0,3,-3,-1,1,2;0,1,0,14,7,7,11,1;0,2,-1,140,-32,20,81,54;0,0,0,-2,1,0,-1,-1;0,1,0,12,6,6,9,1;0,0,0,-2,-1,-1,-1,0]
12a_1103	1	[-1,0,0,0,0,0;1,2,0,1,0,0;0,0,1,0,0,0;-1,0,0,-1,0,0;-1,0,1,0,1,0;1,1,-1,0,-1,2]	[-1,1,0,0,0,0;0,0,0,1,-1,-2;0,1,-1,-2,1,1;0,-1,-2,2,-1,-2;0,1,1,-2,1,2;0,0,0,0,-1,-1]
12a_1104	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;-1,1,1,1,1,0,0,1;0,0,0,1,0,0,0,0;-1,0,0,1,1,0,0,1;-1,1,0,0,0,1,-1,0;-1,0,0,0,0,0,-1,0;-1,0,0,1,0,0,0,1]	[0,1,0,1,0,0,0,0;0,0,0,1,-1,0,0,0;0,0,1,0,-1,-1,-1,0;2,2,2,2,-3,-1,-3,0;3,3,4,3,-6,-2,-6,0;16,16,21,16,-32,-11,-32,1;-1,-1,-1,-1,1,1,2,0;0,0,0,0,1,0,0,0]
12a_1105	1	[-1,-1,-1,0,-1,-1,0,0;0,1,0,-1,0,1,0,0;0,-1,-1,0,-1,-1,-1,0;0,0,0,-1,0,0,0,0;0,-1,0,0,-1,-1,-1,0;0,0,0,0,0,1,0,0;0,1,0,-1,0,1,1,0;-1,0,-1,0,0,0,0,1]	[0,0,0,1,0,1,0,0;1,0,0,-1,0,0,0,0;1,1,0,1,-1,1,0,0;0,0,0,0,0,0,1,1;0,-1,0,-1,0,-1,1,0;0,1,-1,1,1,1,-2,-1;1,0,0,0,-1,0,1,1;1,0,0,0,0,0,0,0]
12a_1106	1	[1,0,1,0,1,0;0,-1,0,0,0,0;0,-1,1,0,0,0;1,0,0,-2,1,-1;0,-1,1,0,1,0;1,0,1,-1,1,-2]	[-1,-1,0,0,0,0;-1,0,0,0,0,1;0,0,2,1,-2,-1;1,0,1,0,-2,-2;1,0,0,0,-1,-2;0,0,0,0,0,1]
12a_1108	1	[-1,0,0,0,0,-1;0,1,0,0,0,0;-1,1,1,0,1,0;1,-1,-1,2,-1,1;-1,1,0,0,1,0;0,0,0,0,0,-2]	[1,1,1,1,0,1;0,1,-1,0,0,0;0,-2,0,-1,-1,-2;0,-2,0,0,0,-1;0,2,0,1,0,2;0,0,1,0,0,0]
12a_1111	1	[-1,0,0,0,-1,0,0,-1;-1,1,0,1,-1,0,1,0;-1,1,1,1,-1,1,1,-1;0,0,0,1,0,0,0,0;0,0,0,0,-2,0,0,-2;-1,1,0,1,-1,1,1,-1;-1,0,0,1,0,0,1,0;0,0,0,0,-1,0,0,-2]	[-1,1,0,0,0,0,0,1;0,0,0,0,0,-2,0,-1;0,0,0,0,0,1,1,1;0,0,0,0,1,0,0,-1;0,0,1,0,1,-1,0,-1;0,0,0,1,-1,3,1,3;0,1,0,0,2,0,0,-1;0,0,0,0,0,-1,0,0]
12a_1118	1	[-1,0,0,0,0,0;0,1,0,0,0,0;-1,1,1,0,0,1;0,-1,-1,3,-1,-1;-1,0,0,0,-1,0;-1,1,0,0,0,1]	[0,0,-1,0,-1,0;1,0,0,0,0,1;3,2,2,1,0,2;1,1,1,0,1,1;5,3,3,1,1,5;-2,-1,-1,0,0,-2]
12a_1119	1	[-1,0,0,0,0,0,0,-1;-1,1,0,-1,1,0,-1,-1;-1,1,1,-1,1,1,-1,-1;-1,0,0,-1,0,0,-1,-1;0,0,0,-1,1,0,-1,0;-1,1,0,-1,1,1,-1,-1;-1,0,0,0,0,0,-1,-1;0,0,0,0,0,0,0,-2]	[1,-1,0,-1,0,1,0,0;0,0,0,0,0,1,0,1;0,0,0,0,-1,1,-1,0;0,1,0,0,1,0,0,0;-1,0,0,0,-3,2,-2,2;2,0,0,0,7,-5,5,-5;0,0,1,0,0,0,0,0;0,0,0,0,-1,0,0,0]
12a_1122	1	[1,0,-1,0,1,0,-1,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,0,0;1,-1,-1,1,1,1,-1,0;0,0,0,0,1,0,0,0;1,0,-1,0,1,1,-1,0;0,0,0,0,0,0,-1,0;-1,0,0,0,-1,-1,0,-1]	[0,1,0,0,0,1,0,0;1,0,0,0,0,0,0,0;2,0,0,-1,-2,1,1,1;-2,0,-1,-2,2,-1,0,0;34,0,9,34,-41,16,0,7;-49,0,-13,-49,59,-23,0,-10;2,0,1,1,-2,1,0,0;0,0,-1,-1,-1,0,0,0]
12a_1123	1	[1,0,0,0,0,0,0,0;1,1,0,0,0,1,0,0;-1,-1,-1,-1,-1,-1,-1,0;0,-1,0,-1,0,0,0,0;0,0,0,0,1,0,0,0;1,0,0,0,0,1,0,0;-1,-1,0,-1,-1,-1,-1,0;1,0,0,0,1,1,0,-1]	[1,0,0,1,0,0,0,0;0,-1,0,0,0,0,0,1;0,-1,0,1,0,0,-1,0;0,0,0,0,1,0,0,0;0,0,-1,0,-1,0,1,0;0,0,1,0,1,1,-1,-1;0,0,0,0,1,0,-1,-2;0,0,0,0,0,0,0,1]
12a_1124	1	[1,0,0,0,0,0;0,1,0,0,0,0;-1,0,-1,0,-1,0;1,-1,0,-1,1,0;0,0,0,0,1,0;1,-1,0,0,0,-1]	[0,1,-1,0,0,0;1,0,0,0,0,0;-2,1,0,2,1,-1;2,0,0,-3,-2,3;3,0,0,-4,-3,4;0,0,0,-1,0,0]
12a_1133	1	[-2,1,0,0,0,0;0,-1,0,0,0,0;0,0,2,1,0,1;0,0,2,2,0,2;1,-1,-1,-1,1,-1;0,0,2,1,0,2]	[0,-1,-1,1,0,0;0,0,-1,0,0,1;1,0,0,0,1,0;0,0,-1,-1,0,1;1,1,0,-1,0,0;0,0,-1,0,0,0]
12a_1136	1	[1,0,0,0,0,0,0,0;1,1,0,0,0,0,1,0;-1,-1,-1,1,1,-1,-1,1;1,1,0,-2,-2,1,1,-2;1,1,0,-1,-2,1,1,-1;-1,-1,0,0,0,-1,-1,0;1,0,0,0,0,0,1,0;1,1,0,-1,-2,1,1,-2]	[0,-1,0,1,-1,0,0,0;-1,0,0,0,0,0,0,0;-1,0,0,1,-1,1,0,0;-1,0,0,0,0,0,1,0;0,0,2,2,0,0,-1,-1;-1,0,-1,0,0,1,1,0;-1,0,0,1,0,1,0,0;0,0,0,0,0,-1,0,0]
12a_1143	1	[-2,1,0,0,0,0;0,-1,0,0,0,0;0,0,-1,0,0,0;1,-1,1,1,0,0;1,-1,0,0,1,1;1,-1,1,0,0,1]	[1,0,0,0,1,0;0,-1,0,-1,0,1;1,1,-1,2,-1,2;0,1,0,1,-1,1;0,-5,1,-5,5,-5;0,1,0,1,0,0]
12a_1149	1	[1,0,0,0;1,1,1,0;1,0,1,0;1,1,1,-4]	[2,0,-2,-1;0,-1,0,0;0,-3,1,0;-1,4,-1,0]
12a_1151	1	[1,0,0,0,0,0;1,1,0,0,1,0;0,-1,-1,0,0,-1;-1,0,0,-2,-1,1;1,0,0,0,1,0;0,0,0,0,0,1]	[1,0,1,0,0,0;0,-1,0,-1,0,0;0,-1,1,-1,1,0;0,4,-2,3,-3,-2;0,6,-3,4,-5,-3;0,0,0,-1,0,0]
12a_1152	1	[-1,-1,0,0,0,0,-1,-1;0,1,0,0,0,-1,0,1;-1,0,1,-1,0,0,0,0;-1,0,0,-1,0,0,-1,-1;0,1,0,0,1,-1,0,1;0,0,0,0,0,-1,0,0;0,-1,0,0,-1,0,-1,-1;0,0,0,0,0,0,0,1]	[0,0,0,1,1,0,0,0;0,1,0,0,0,0,0,0;0,0,0,0,-1,0,-1,1;0,0,1,0,1,1,0,0;1,0,1,0,1,0,0,0;0,-1,0,0,1,-1,1,0;0,0,-1,0,-1,-1,0,1;0,0,0,0,1,1,0,0]
12a_1154	1	[1,0,0,0,0,0;0,1,0,0,0,0;-1,0,-1,1,-1,0;1,0,0,-2,1,0;0,-1,0,0,-1,0;1,-1,0,0,0,-1]	[0,1,1,0,0,0;-1,0,0,0,0,0;1,0,0,1,0,0;0,0,-1,0,1,0;1,0,1,0,-2,1;-1,0,1,0,0,0]
12a_1161	1	[-1,-1,1,-1;0,-1,1,0;0,0,2,0;0,-1,1,-3]	[-1,2,1,0;0,7,3,-1;0,-5,-2,1;0,3,1,0]
12a_1167	1	[1,0,-1,0,0,0,0,-1;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,-1,0,0;1,0,-1,1,0,-1,0,-1;0,-1,-1,0,1,-1,0,-1;0,-1,0,0,0,-1,0,0;1,-1,-1,1,0,-1,1,-1;0,0,0,0,0,0,0,-1]	[1,1,0,0,0,0,0,0;0,0,0,0,0,0,0,-1;0,1,0,1,0,0,0,-1;0,0,0,0,1,-1,-1,0;0,-1,0,0,0,1,-1,1;0,2,1,0,0,-3,3,-3;0,0,0,0,0,0,-1,0;0,0,0,0,1,0,0,0]
12a_1171	1	[-1,-1,0,-1,0,0;0,-1,0,0,0,0;1,0,2,0,1,0;0,-1,0,-1,0,0;-1,-1,0,-1,-1,0;1,1,1,1,1,2]	[0,0,-1,0,-2,0;0,0,2,2,1,-2;1,-3,1,1,5,2;-1,-3,2,2,7,2;3,10,-7,-7,-23,-6;0,0,1,1,0,-1]
12a_1172	1	[-1,-1,0,-1,0,0,0,0;0,-1,0,0,0,0,0,0;1,0,2,0,1,0,1,1;0,-1,0,-1,0,0,0,0;0,-1,0,-1,1,0,0,0;-1,-1,-1,-1,0,1,-1,0;-1,-1,0,-1,0,0,-1,0;0,-1,0,-1,1,0,0,1]	[1,-2,-1,1,0,-2,0,0;0,0,0,1,0,0,0,-1;0,1,0,-1,0,1,0,0;0,-1,-1,0,0,-1,0,0;0,-1,-1,-1,0,-1,1,1;0,1,1,1,1,1,-1,-2;0,-1,-1,-3,0,-2,0,2;0,0,0,1,0,0,0,0]
12a_1174	1	[-1,-1,0,-1,0,0,0,-1;0,-1,0,0,0,0,0,-1;0,-1,1,-1,1,1,1,-1;0,-1,0,-1,0,0,0,-1;0,-1,0,-1,1,0,0,0;0,-1,0,-1,1,1,1,0;0,-1,0,-1,1,0,1,0;0,0,0,0,0,0,0,-2]	[1,0,0,0,0,1,0,0;0,0,0,0,0,0,0,-1;0,1,-1,0,1,1,0,0;0,0,0,0,1,0,0,1;0,0,0,0,0,0,1,1;0,-1,0,1,-1,0,1,0;0,1,0,0,2,0,0,0;0,0,1,0,1,0,0,1]
12a_1179	1	[-1,-1,-1,0,0,0;0,-1,0,0,0,0;0,-1,-1,0,0,0;-1,-1,-1,1,-1,1;-1,-1,-1,0,-1,0;-1,0,0,0,-1,3]	[0,1,1,0,0,1;-1,0,0,2,0,0;3,0,-3,3,-3,-1;0,0,-1,0,1,0;-1,0,3,0,-2,0;0,0,0,1,0,0]
12a_1180	1	[-1,-1,0,0,-1,0,0,-1;0,-1,0,0,0,0,0,-1;0,-1,1,1,-1,1,1,-1;0,0,0,1,0,0,0,0;0,-1,0,0,-1,0,0,-1;0,-1,0,1,-1,1,1,0;0,0,0,1,0,0,1,0;0,0,0,0,0,0,0,-2]	[-1,0,0,0,0,0,-1,0;0,0,0,0,0,0,0,1;0,1,1,0,-1,-1,0,0;0,0,0,-1,0,0,0,-1;0,0,0,-2,-1,0,0,-1;0,1,0,0,0,-1,1,0;0,0,0,1,0,1,-1,0;0,0,0,0,1,1,0,-1]
12a_1181	1	[-1,-1,0,-1,0,-1;0,-1,0,0,0,-1;0,0,1,0,0,-1;0,-1,0,-1,0,-1;0,1,1,1,2,0;0,0,0,0,0,-2]	[0,-1,0,2,1,0;-1,-1,0,0,0,-1;1,1,-1,-3,-1,0;-1,-1,0,0,0,0;1,1,0,-3,-1,1;2,2,0,-1,0,1]
12a_1185	1	[-1,-1,-1,0,0,-1;0,1,1,0,0,0;0,0,1,0,0,0;0,1,0,-2,1,0;0,-1,0,0,-1,0;0,0,0,-1,1,-2]	[-1,1,-2,0,0,1;0,0,-2,-4,-2,1;6,-9,9,-4,3,-5;-29,40,-39,21,-10,20;3,-4,4,-2,1,-2;0,0,1,2,1,-1]
12a_1189	1	[1,0,0,0,0,0;0,-1,0,1,-1,0;-1,0,-1,-1,0,1;1,0,0,1,0,0;-1,0,0,0,-2,1;1,0,0,1,0,-2]	[1,0,-1,-1,0,0;0,0,0,0,0,-1;0,1,0,-2,-1,0;0,-1,-1,1,0,-1;0,1,1,-2,0,1;0,0,-1,0,0,-1]
12a_1193	1	[1,0,0,-1,0,0,0,0;0,-1,0,0,0,0,0,0;1,0,2,0,1,0,0,1;0,-1,0,-1,0,0,-1,0;1,0,0,-1,1,0,-1,0;0,-1,-1,-1,0,1,-1,0;0,-1,0,0,0,0,-1,0;1,-1,0,-1,1,0,-1,1]	[1,0,0,0,0,0,1,0;0,-1,0,0,0,0,0,0;0,0,0,-1,1,0,1,0;0,1,-1,-1,1,0,0,0;0,2,-1,-2,0,1,0,1;0,1,0,-1,0,1,0,0;0,-1,1,1,0,0,0,0;0,-1,0,1,0,0,0,0]
12a_1194	2	[-1,0,0,0,0,0,0,-1;-1,1,1,1,0,-1,1,-1;0,0,1,0,0,-1,0,0;-1,0,1,1,0,-1,1,0;-1,1,1,1,1,-1,1,-1;-1,0,0,0,0,-1,0,-1;-1,0,1,0,0,-1,1,0;0,0,0,0,0,0,0,-2]	[1,0,1,0,0,0,0,0;0,0,0,0,0,0,0,-1;0,0,1,0,0,1,-1,0;0,0,-1,1,0,-1,0,0;1,1,1,-2,1,0,0,0;0,1,0,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,-1,0,0,0,0,-1]
12a_1200	1	[1,0,-1,0,0,0,1,0;0,-1,0,0,0,0,0,0;0,-1,-1,1,0,0,0,0;0,1,0,-2,0,0,0,0;1,0,-1,1,1,0,1,0;1,-1,-1,1,1,1,1,1;0,0,0,0,0,0,1,0;1,-1,-1,1,1,0,1,1]	[0,1,-1,0,0,-1,0,0;0,0,0,0,0,0,0,-1;1,1,-1,-1,0,-1,0,1;1,1,0,1,0,1,1,-4;6,6,0,4,3,7,3,-21;-16,-16,0,-11,-8,-19,-8,57;1,1,0,1,0,1,0,-3;0,0,0,1,0,0,0,-2]
12a_1202	1	[2,0,1,0;-1,-2,0,-1;1,0,2,0;-1,-1,-1,-2]	[0,1,1,0;2,2,4,3;-2,-2,-3,-2;1,1,2,2]
12a_1205	1	[-1,-1,0,-1,0,0;0,-1,0,0,0,0;1,0,2,0,1,-1;0,-1,0,-1,0,0;-1,-1,0,-1,-1,0;0,1,0,1,0,2]	[0,-1,0,2,0,1;0,0,2,1,0,1;1,0,-1,0,0,0;0,0,-1,0,1,0;-1,0,3,-2,-3,-1;0,0,1,0,0,0]
12a_1208	1	[-1,-1,-1,1,-1,0;0,1,1,0,0,0;0,0,1,0,0,0;0,1,0,-2,1,0;0,0,0,0,-2,1;0,-1,0,0,0,-1]	[0,-1,1,-1,0,0;0,0,-1,0,-1,1;0,0,-1,0,0,1;-1,0,0,0,0,-1;1,0,3,1,2,-3;0,0,0,0,0,-1]
12a_1216	1	[1,0,0,0,-1,0,0,0;0,-1,0,0,0,-1,0,0;1,0,1,0,-1,1,1,0;1,0,1,1,-1,1,1,1;0,0,0,0,-1,1,0,0;0,0,0,0,0,-2,0,0;1,1,0,0,-1,1,1,0;1,0,1,0,-1,1,1,1]	[0,0,-1,1,-1,-1,0,-1;-1,0,0,-1,0,0,-1,0;0,0,0,0,0,1,0,1;1,0,1,-4,3,1,0,3;3,-2,4,-1,2,4,-4,3;-1,1,-1,1,-1,-1,1,-1;0,0,0,2,-1,0,0,-1;0,0,0,-1,0,0,-1,0]
12a_1224	1	[-1,0,0,0,0,-1,1,-1;0,1,0,0,0,0,0,0;0,1,1,0,1,0,0,0;-1,0,0,-1,0,-1,1,-1;0,1,0,0,1,0,0,0;0,0,-1,0,0,-1,0,0;0,1,1,0,1,1,-2,1;0,0,-1,0,0,-1,0,-1]	[0,1,0,0,0,0,1,0;-1,-1,0,0,0,-1,-2,0;-1,-1,-1,1,1,0,-1,0;0,0,0,-1,1,-1,0,0;0,0,0,0,0,-1,0,1;-1,-1,-3,3,0,3,-2,-2;0,0,1,-1,0,-1,0,0;1,1,0,1,0,2,2,0]
12a_1232	1	[1,0,0,0,0,0,0,0;0,-1,-1,0,-1,0,0,-1;0,0,-1,0,0,0,0,0;-1,-1,-1,-1,-1,-1,1,-1;0,0,-1,0,-1,0,0,-1;0,-1,-1,0,-1,-1,1,-1;-1,0,0,0,0,0,2,0;1,0,0,0,0,0,-1,1]	[1,0,1,0,0,0,0,0;0,0,-1,0,1,0,0,0;-1,0,-1,1,0,-1,0,1;0,1,0,0,0,0,0,1;0,0,0,1,-1,0,-1,0;1,1,1,0,-1,0,0,0;0,1,0,0,-1,0,1,1;0,0,0,0,1,0,0,0]
12a_1237	1	[1,0,0,0,0,-1,0,0;-1,2,0,1,1,1,1,1;0,0,-1,0,0,0,0,0;0,0,-1,-1,0,0,-1,0;0,0,-1,0,1,0,0,1;0,0,-1,-1,0,-1,-1,0;0,0,-1,0,0,0,-1,0;0,0,-1,0,0,0,0,1]	[0,0,0,-1,1,0,1,0;0,0,-1,0,0,0,0,0;0,0,0,0,-1,1,-1,1;0,0,0,0,-1,0,-1,1;1,0,1,0,-1,1,-1,2;0,-1,1,0,-1,1,-2,2;0,0,-1,0,1,-1,1,-2;0,0,-1,0,-1,-1,0,0]
12a_1241	1	[1,0,0,0,0,-1;-1,2,0,1,-1,1;0,0,-1,0,0,0;0,0,-1,-1,1,0;0,0,1,0,-2,0;0,0,-1,-1,1,-1]	[2,-1,0,2,2,0;4,3,1,2,-1,0;0,-3,-2,1,3,0;-2,-5,-4,-1,4,1;6,18,15,3,-15,-4;3,2,1,2,-1,0]
12a_1244	1	[1,0,0,0,0,0,0,0;-1,-1,-1,-1,-1,1,-1,-1;1,0,1,0,0,0,0,0;0,0,0,-1,-1,1,0,-1;0,0,0,0,-1,1,0,0;-1,0,-1,0,0,2,0,0;0,0,0,-1,-1,1,-1,-1;0,0,0,0,-1,1,0,-1]	[-1,0,1,1,1,1,-2,0;0,0,0,0,0,0,0,1;0,0,0,-1,-1,-1,1,1;0,0,1,0,-1,0,0,0;0,-1,1,-1,-1,0,0,1;0,1,-1,0,1,-1,1,0;0,0,-2,2,2,1,0,-4;0,0,0,-1,0,0,0,1]
12a_1251	1	[-1,0,0,0,-1,0;0,2,0,1,0,1;0,-1,1,-1,1,0;0,0,0,-1,1,0;0,0,0,0,-2,0;1,0,0,0,1,1]	[-3,-3,-2,0,1,3;-369,-403,-420,-237,-237,132;-1,-1,-1,0,0,1;-10,-10,-9,2,2,10;-56,-57,-53,2,2,49;53,58,60,34,34,-19]
12a_1252	1	[-1,0,0,-1,0,0,-1,0;0,1,0,0,0,0,0,0;0,1,1,0,1,0,0,0;0,-1,-1,-1,-1,0,-1,0;0,1,0,0,1,0,0,0;0,0,-1,0,0,-1,0,0;0,0,0,0,0,1,-2,1;0,0,-1,0,0,-1,0,-1]	[0,1,0,0,0,0,0,1;0,0,-1,0,1,-1,1,1;0,0,0,0,-1,1,0,-1;0,0,-1,-1,1,-1,1,2;-1,0,0,0,0,0,0,0;1,0,-1,0,3,-2,1,3;0,0,0,1,0,0,1,0;0,0,1,0,-1,1,-1,-2]
12a_1257	1	[1,0,0,0,0,0,0,0;0,-1,-1,0,-1,0,0,-1;0,0,-1,0,0,0,0,0;1,0,0,1,0,0,0,0;0,0,-1,0,-1,0,0,-1;1,1,1,1,1,-2,1,1;0,-1,-1,-1,-1,0,-1,-1;1,0,0,1,0,0,0,1]	[-1,1,0,0,-1,0,0,0;0,-1,0,0,0,0,0,0;0,0,0,0,-1,0,1,-1;0,0,0,0,0,1,0,-1;1,-1,0,1,0,0,0,-2;0,0,1,0,0,0,0,0;0,0,-1,0,-1,-1,0,0;0,0,1,0,1,0,0,0]
12a_1262	1	[1,0,0,0,0,0,0,0;1,1,0,1,0,0,0,0;1,1,1,1,0,1,0,0;1,0,0,1,0,0,0,0;0,-1,-1,0,-1,-1,0,0;1,1,0,1,0,1,0,0;1,1,1,1,1,1,-2,1;0,-1,-1,0,-1,-1,0,-1]	[0,0,1,0,1,-1,0,0;-1,0,-1,-1,0,-1,0,1;0,1,-1,0,-2,1,0,1;0,0,0,0,0,0,-1,-1;0,1,0,-1,-1,0,-1,0;1,0,-1,2,-1,1,3,3;-1,0,0,-1,1,-1,-2,-2;0,0,0,0,0,0,0,-1]
12a_1265	1	[-1,0,0,1,-1,1;-1,-1,0,0,0,1;0,0,1,0,0,0;0,0,-1,2,-1,0;0,0,1,0,1,0;0,0,0,-1,0,-2]	[1,0,1,0,0,0;0,0,0,0,0,1;0,3,1,-1,1,1;0,2,0,-1,1,2;0,1,0,0,1,1;0,0,0,-1,0,1]
12a_1267	1	[1,0,0,0,0,0;1,1,0,0,0,0;0,0,-1,1,0,0;-1,-1,0,2,0,0;1,1,1,-1,-2,1;0,0,-1,1,0,-1]	[0,0,1,1,1,0;0,0,0,0,0,1;0,-1,0,1,1,0;-1,-1,0,1,1,0;1,1,0,-2,-2,0;0,0,0,-1,0,2]
12a_1269	1	[-1,1,-1,0,0,1;0,2,0,0,-1,0;0,-1,1,0,1,0;-1,0,0,-1,0,1;0,0,0,0,1,0;0,0,1,0,0,-2]	[0,0,1,0,0,1;0,-1,0,0,0,0;2,1,0,-1,-1,-1;3,2,0,-1,0,-1;4,2,0,-1,0,-1;0,2,0,0,0,-1]
12a_1270	1	[1,0,0,0,0,0,0,0;1,-1,0,0,0,0,-1,0;1,0,1,1,0,0,0,0;1,0,0,1,0,0,0,0;0,0,-1,0,-1,0,0,0;1,-1,0,0,0,-1,-1,0;1,0,1,1,1,0,-2,1;0,0,-1,0,-1,0,0,-1]	[0,1,0,-1,0,-1,0,0;-1,-1,2,-1,2,-1,0,2;1,1,-2,0,1,1,1,1;0,1,-1,0,0,0,0,0;0,1,-2,0,0,0,1,-2;0,0,0,0,0,0,0,1;0,-1,1,0,-1,0,0,-1;0,0,-1,0,-1,0,0,-1]
12a_1280	1	[-1,0,0,0,-1,0,0,-1;0,1,0,0,0,0,0,0;0,1,1,0,0,1,0,0;0,0,-1,-1,0,0,-1,0;0,-1,-1,0,-1,-1,0,-1;0,1,0,0,0,1,0,0;0,0,0,0,0,0,1,0;0,0,-1,0,0,0,-1,-1]	[1,0,0,0,0,1,0,0;0,0,0,-1,0,0,0,-1;0,1,1,0,1,0,0,0;-1,2,3,2,2,-2,0,-1;0,0,-1,0,-1,0,0,1;0,0,0,0,0,0,1,0;0,1,1,1,1,0,0,0;0,-1,0,0,-1,0,0,0]
12n_10	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,0,-1,-1,-1;0,0,1,0,0,0,0,0;-1,0,-1,-1,0,-1,-1,-1;0,0,0,0,-1,0,0,0;-1,0,-1,0,-1,0,-1,-1;-1,0,-1,0,-1,0,0,0;-1,0,-1,0,-1,0,-1,0]	[0,-1,0,0,0,0,0,1;0,0,0,0,0,0,0,1;0,0,1,0,0,0,0,1;-1,0,0,0,0,0,0,0;0,0,0,-1,0,1,0,0;0,0,-1,0,1,0,-1,0;1,0,-1,0,0,0,-1,-1;1,0,0,1,0,0,0,-1]
12n_15	1	[-1,-1,-1,-1,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,0,-1,1,0,1,0;0,0,0,0,0,-1,0,-1;0,0,0,0,0,0,1,0;0,-1,0,-1,1,0,1,1]	[0,1,0,0,0,0,0,0;0,0,-1,1,-1,-1,0,0;1,1,0,0,0,1,1,-1;0,-1,0,0,0,-1,0,0;0,3,0,1,0,2,0,-1;1,-3,0,-2,1,-2,0,0;0,-4,0,-2,1,-3,0,1;0,0,0,2,-1,-1,0,0]
12n_17	1	[1,0,0,0,0,0;-1,-1,0,1,0,1;0,0,1,0,0,0;1,0,1,1,0,0;0,0,0,0,-1,-1;1,0,1,0,0,1]	[0,1,1,0,0,0;-1,0,0,0,0,0;0,0,-1,1,1,0;0,0,1,0,0,-1;0,0,-2,1,0,1;1,0,0,0,0,1]
12n_27	1	[-1,0,-1,-1,-1,0,-1,0;0,-1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,1,-1,-1,0,0,0,0;0,1,-1,-1,-1,0,0,0;0,0,0,-1,-1,1,-1,1;0,1,-1,-1,-1,0,-1,0;0,0,0,0,-1,0,-1,1]	[0,0,0,-1,1,1,0,0;0,0,0,0,0,0,-1,0;0,0,0,0,1,1,0,1;0,1,0,0,0,0,0,0;0,1,1,0,0,0,0,0;1,-1,0,0,0,-1,-2,-1;0,1,0,0,0,1,2,1;0,0,0,0,0,0,1,1]
12n_33	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,0,0,-1,-1;0,0,-1,0,0,0,0,0;-1,0,-1,-1,-1,-1,-1,-1;0,0,0,0,1,1,0,0;0,0,0,0,0,1,0,0;-1,0,-1,0,-1,0,-1,0;-1,0,-1,0,-1,0,-1,-1]	[1,1,0,0,0,1,0,0;0,0,0,0,-1,0,0,-1;0,0,0,1,1,0,0,-1;1,2,0,0,1,2,1,-1;-1,-1,0,0,0,-2,0,-1;0,0,1,0,0,0,0,0;0,0,0,0,0,0,1,-1;0,0,0,0,-1,0,0,0]
12n_40	1	[-1,-1,-1,0,-1,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;0,-1,-1,0,-1,0,0,0;0,-1,0,0,-1,-1,0,0;0,0,0,1,0,0,1,0;0,0,0,1,0,-1,1,-1]	[0,0,1,0,0,0,0,1;0,0,0,0,0,-1,0,0;0,0,0,1,0,1,0,0;1,0,0,-1,-1,-1,0,0;0,1,0,-1,-1,-1,0,0;-1,1,0,1,0,0,-1,0;-2,0,0,2,1,1,0,1;1,0,0,0,0,0,0,0]
12n_52	1	[1,0,0,0,0,0;-1,-1,0,0,1,-1;0,0,1,0,0,0;0,0,0,1,0,0;1,0,1,0,1,1;-1,0,-1,-1,0,-1]	[0,2,0,1,1,0;0,-1,0,-1,0,0;1,-1,0,0,0,1;-4,0,-2,-2,-1,-3;3,0,1,1,1,2;-1,2,0,2,0,-1]
12n_55	1	[-1,-1,-1,-1,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,0,-1,-1,0,0,0;0,0,0,0,-1,-1,0,0;0,-1,0,-1,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[-1,1,0,0,0,0,-1,0;0,0,-1,0,0,0,1,0;0,-1,2,3,-1,0,-4,2;3,0,-3,-7,0,3,11,-7;2,0,-1,-4,0,2,6,-4;-4,1,2,6,0,-4,-10,6;1,0,-1,-2,0,1,3,-2;0,0,1,0,1,0,0,0]
12n_56	1	[-1,-1,-1,-1,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,0,-1,1,1,0,0;0,0,0,0,0,1,0,0;0,-1,0,-1,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[1,-1,0,-1,-1,0,1,0;2,1,1,-4,1,0,1,0;0,0,0,-1,0,0,1,0;2,-2,1,-1,-2,1,1,0;0,-1,0,0,0,0,0,0;0,2,0,0,1,-1,0,1;2,-3,1,0,-3,1,1,0;-2,-1,-1,3,-1,0,-1,0]
12n_57	1	[-1,-1,-1,-1,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,0,0,0,0,0;0,-1,0,-1,-1,0,0,0;0,0,0,0,-1,-1,0,0;0,-1,0,-1,0,0,1,1;0,0,0,0,0,0,0,1]	[0,1,0,-1,1,-1,0,0;-1,0,0,-1,1,0,0,0;1,-1,0,0,0,0,-1,1;-1,0,0,-1,1,-1,0,0;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,1,-1,1,-1,0,1;1,0,0,1,0,1,0,0]
12n_60	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;0,-1,0,-1,1,1,0,0;0,0,0,0,0,1,0,0;0,-1,0,-1,0,0,-1,0;0,0,0,0,0,0,-1,-1]	[0,-1,0,0,1,0,0,1;0,0,0,0,-1,0,0,-2;0,0,0,0,-1,1,1,-1;0,0,0,-1,2,0,0,3;-1,0,0,0,3,-2,-2,3;-1,0,1,1,2,-2,-2,2;0,0,0,-1,1,-1,0,1;0,0,0,0,-1,0,0,-1]
12n_61	1	[-1,-1,-1,-1,0,0,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,-1,-1,0,0,0,0;0,-1,0,-1,-1,0,0,0;0,0,0,0,-1,-1,0,0;0,-1,0,-1,0,0,1,1;0,0,0,0,0,0,0,1]	[0,-1,0,0,0,1,1,0;0,0,0,0,0,0,0,1;1,-1,-1,-1,0,1,1,0;0,-1,-1,-1,2,0,0,2;1,-1,-1,-1,1,0,0,1;0,0,0,-1,2,1,0,2;0,0,0,1,-1,0,0,0;0,0,0,0,-1,0,0,-1]
12n_62	1	[-1,0,-1,-1,-1,-1,0,0;0,-1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,1,-1,0,-1,-1,0,0;0,1,-1,0,0,0,0,0;0,1,-1,0,-1,0,0,0;0,0,0,-1,-1,-1,-1,0;0,0,0,0,0,0,-1,-1]	[0,0,0,0,0,1,0,0;0,1,0,0,0,0,0,0;0,1,1,0,0,0,0,0;1,-2,-1,-1,-1,-1,0,-1;0,0,0,1,0,1,-1,0;0,0,0,-1,0,-1,1,1;1,0,0,-1,0,0,0,-1;0,0,0,1,0,0,0,1]
12n_63	1	[-1,0,-1,-1,-1,-1,0,0;0,-1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;0,1,-1,0,-1,-1,0,0;0,1,-1,0,0,0,0,0;0,1,-1,0,-1,0,0,0;0,0,0,-1,-1,-1,1,1;0,0,0,0,0,0,0,1]	[0,0,0,1,0,0,0,0;0,1,0,0,0,0,0,0;0,1,0,1,1,0,0,0;0,0,-1,1,0,1,0,0;0,0,0,0,0,0,0,1;1,0,0,0,0,0,-1,-2;-1,-1,0,0,0,-1,1,1;1,1,0,1,0,1,0,0]
12n_66	1	[1,0,0,0,0,0,0,0;-1,-1,0,-1,-1,0,0,-1;0,0,-1,0,0,0,0,0;-1,0,-1,0,-1,-1,-1,-1;-1,0,-1,0,0,-1,-1,0;0,0,0,0,0,-1,0,0;0,0,0,0,0,-1,-1,0;-1,0,-1,0,-1,-1,-1,0]	[0,0,0,0,0,0,0,1;-1,0,0,0,0,0,0,0;-1,0,0,0,0,0,1,0;1,-1,0,1,1,0,-2,0;-1,1,0,-1,0,-1,2,0;1,-1,1,1,-1,1,-2,0;-2,1,0,-1,0,0,2,0;-1,1,0,0,0,0,1,0]
12n_73	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,1,0,0,0;0,0,0,1,0,-1,0,0;0,0,0,0,1,0,0,0;-1,-1,1,0,1,0,1,0;0,0,0,0,0,0,1,1;0,0,0,0,0,0,0,1]	[1,0,0,0,0,0,1,0;0,0,0,0,0,0,0,1;0,0,0,0,0,1,0,0;0,0,0,0,1,0,0,0;0,1,-1,0,2,1,0,0;0,1,0,0,0,1,1,-1;0,0,0,1,0,0,0,0;0,0,-1,0,0,0,0,0]
12n_78	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,0,0,0,-1;0,0,0,1,0,0;0,0,-1,0,-1,-1;-1,-1,0,-1,0,2]	[1,0,0,1,0,0;-2,1,0,-1,1,0;5,-2,0,5,-1,1;-5,2,0,-5,2,-1;3,-1,-1,3,-1,1;-2,1,0,-2,1,0]
12n_85	1	[-1,-1,0,-1,-1,-1;0,0,0,-1,-1,-1;0,0,-1,-1,-1,-1;0,-1,0,0,-1,-1;0,-1,0,-1,0,-1;0,-1,0,0,-1,0]	[0,1,0,0,0,0;1,0,0,0,0,-1;0,0,1,-1,0,1;0,0,0,0,-1,1;0,0,1,0,-1,1;1,0,0,0,0,0]
12n_95	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,0;0,0,0,1,0,0;0,0,0,0,1,0;1,1,0,1,-1,2]	[-1,1,0,1,0,0;0,-1,0,0,0,0;-2,1,-1,1,1,0;4,-2,3,-2,0,1;3,-2,2,-2,0,1;0,-1,0,-1,0,0]
12n_99	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,0,-1,0;0,0,-1,-1,0,-1,-1,0;0,0,-1,0,-1,0,-1,0;0,0,0,0,0,1,0,0;-1,-1,0,0,0,0,0,0;0,0,-1,-1,0,-1,0,-1]	[0,1,-1,1,1,1,0,-1;0,0,0,0,0,0,0,1;0,0,0,1,0,1,0,-1;0,0,1,0,0,0,-1,0;1,1,-1,1,1,1,0,-1;0,1,0,2,0,1,-2,-3;1,0,-1,0,1,0,1,1;0,0,1,0,0,0,0,1]
12n_109	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,0;0,0,0,1,0,0;0,0,0,0,2,0;-1,-1,0,-1,-1,1]	[-1,0,0,-1,0,0;0,1,0,-1,-1,-1;1,2,0,1,-1,-1;0,-2,1,0,1,0;0,2,-1,0,-2,0;0,-1,0,0,0,0]
12n_126	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,0,0,1;0,0,-1,-1,0,0,-1,0;0,0,0,0,-1,0,0,-1;0,0,0,0,0,1,0,0;-1,-1,-1,0,1,0,0,1;0,0,0,0,0,-1,0,-1]	[1,0,0,0,0,1,0,0;0,0,1,0,0,1,0,0;0,1,-1,0,0,0,0,0;0,0,1,1,0,0,0,-1;0,0,-1,-1,0,0,1,0;0,0,0,0,1,0,0,0;0,0,0,1,0,0,0,0;0,0,1,0,0,0,0,0]
12n_130	1	[-1,-1,-1,-1,0,-1;0,0,-1,-1,0,-1;0,-1,0,0,0,-1;0,-1,-1,0,0,-1;0,0,-1,-1,-1,-1;0,-1,-1,-1,0,0]	[0,1,0,0,0,0;1,0,0,0,-1,-1;0,-1,-1,1,1,0;0,-2,-2,1,1,1;0,1,1,0,-1,-1;1,0,0,0,0,0]
12n_144	1	[1,0,0,0,0,0,0,0;-1,0,-1,0,-1,-1,-1,-1;0,0,-1,0,0,0,0,0;0,0,-1,1,0,0,-1,0;-1,0,-1,0,0,-1,0,-1;-1,0,-1,0,0,0,0,0;0,0,-1,0,0,0,-1,0;-1,0,-1,0,0,-1,0,0]	[0,0,0,0,1,0,0,0;-1,0,0,0,0,0,0,0;0,0,1,0,0,-1,0,0;1,0,0,0,0,0,0,-1;0,0,-1,0,0,0,1,1;0,0,-1,1,0,0,0,1;0,0,1,0,0,0,0,-1;0,1,0,0,1,0,0,0]
12n_145	1	[1,0,0,0,0,0;-1,0,-1,0,-1,1;0,0,-1,0,0,0;0,0,-1,1,-1,0;0,0,-1,0,-1,0;1,0,1,0,0,1]	[-1,-1,0,0,0,0;0,-1,0,-1,0,-1;0,1,0,0,1,1;0,1,1,1,0,1;0,1,0,1,1,1;0,-1,0,-1,0,0]
12n_147	2	[0,-1,-1,0,-1,1,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,-1,0,-1,0,0;0,-1,-1,0,0,1,0,0;0,0,0,0,0,-1,0,0;0,-1,0,0,-1,0,-1,0;0,0,0,0,0,0,-1,-1]	[-1,0,-1,0,0,0,0,0;0,1,1,0,0,0,0,0;0,-1,0,0,1,0,-1,0;0,1,1,0,0,1,0,0;0,0,0,1,0,0,0,0;0,2,1,0,-1,1,0,1;0,-2,-1,0,1,-1,0,0;0,0,-1,0,0,0,0,0]
12n_151	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,0,-1,0;0,0,0,-1,0,0,-1,-1;0,0,0,0,1,0,0,0;0,0,-1,0,0,-1,-1,0;-1,-1,0,0,0,0,0,0;0,0,0,0,1,0,-1,-1]	[1,0,0,0,1,0,0,0;0,1,1,0,1,0,0,1;0,-1,0,-1,0,0,1,0;0,0,0,1,0,0,0,0;0,1,0,-1,0,0,0,1;0,1,-1,-2,0,1,1,1;0,0,0,0,0,-1,0,0;0,1,1,0,0,0,0,1]
12n_157	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,0,-1,-1;0,0,0,-1,0,0,-1,0;0,0,0,0,-1,0,0,-1;0,0,-1,0,0,-1,-1,-1;-1,-1,0,0,0,0,0,-1;-1,-1,0,0,0,0,0,0]	[0,0,1,0,0,0,0,0;-1,0,0,0,0,0,0,0;-1,0,0,0,0,0,1,0;1,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,-1;0,-1,0,0,1,0,0,1;0,0,0,1,0,0,0,0;0,0,0,0,0,1,0,0]
12n_161	1	[-1,-1,0,-1,-1,0;0,-2,0,-1,-2,0;0,0,-1,0,0,-1;0,-1,0,0,-1,0;0,-1,0,-1,-2,-1;0,0,0,0,0,1]	[1,0,0,0,0,1;0,-2,-1,0,0,-1;0,1,0,-1,0,0;0,0,0,0,-1,-1;0,-1,-1,0,1,0;0,-1,0,0,0,-1]
12n_164	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,-1,0,0;0,0,0,-1,0,-1,0,0;0,0,-1,0,-1,-1,0,0;-1,-1,0,0,0,0,0,0;0,0,0,-1,0,0,1,1;0,0,0,0,0,0,0,1]	[0,0,-1,0,0,0,0,0;0,1,0,0,0,0,0,0;1,-1,0,0,0,0,1,0;0,1,0,0,0,-1,0,0;0,1,0,1,0,-1,0,0;0,-1,0,0,0,1,0,1;1,0,0,0,0,-1,0,0;0,0,0,1,1,0,0,0]
12n_171	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,0,1,0,0;0,0,0,1,0,0;0,0,0,0,-2,0;1,1,-1,-1,-1,-1]	[0,-1,1,0,1,-1;-1,0,0,0,0,0;-1,2,0,-3,-3,4;0,1,-1,-1,-2,2;-2,-1,1,0,2,-2;2,1,0,0,-1,2]
12n_173	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,-1,-1,0,-1,0,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,-1,0;-1,-1,0,-1,0,-1,0,0;0,0,-1,0,0,-1,-1,0;0,0,-1,0,1,0,-1,1]	[0,0,0,1,-1,0,-1,0;0,0,0,0,-1,0,0,0;0,1,0,0,0,0,0,1;0,0,-1,0,0,1,0,0;-3,-1,6,0,3,-5,1,0;2,1,-5,0,-3,4,-1,0;0,0,2,0,3,-1,1,0;0,0,0,0,-2,0,-1,0]
12n_174	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,1,0;0,0,0,1,0,0,0,0;0,0,0,0,-1,0,-1,-1;-1,-1,1,-1,0,1,1,0;0,0,0,0,0,0,1,0;0,0,-1,0,0,0,-1,-1]	[0,0,0,0,-1,0,1,1;0,0,-1,0,0,1,0,0;0,0,1,0,0,0,1,1;0,-1,0,0,0,0,0,0;0,1,0,-1,0,0,0,0;1,-2,0,1,0,0,0,0;0,1,0,0,0,-2,0,-1;0,0,0,0,0,1,0,0]
12n_202	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;0,0,2,0,1,0;0,0,0,1,0,0;1,1,1,1,2,0;-1,-1,-1,-1,-1,1]	[1,-1,0,-1,0,-1;0,2,0,0,0,3;-1,3,1,2,-1,5;0,1,0,0,0,2;0,-1,1,0,0,-1;0,-2,1,1,0,-3]
12n_206	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,1,0,1,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,1,0;-1,-1,1,-1,1,1,1,0;0,0,0,0,0,0,1,0;0,0,-1,0,-1,0,0,-1]	[1,0,0,0,1,0,0,0;0,1,1,-1,0,-1,1,-1;0,0,0,-1,-1,0,1,-1;0,1,1,0,1,0,-1,0;0,-1,-1,-1,-1,-1,1,0;0,-1,0,-1,-2,-1,2,-1;0,0,0,1,1,1,-1,1;0,0,0,-1,0,-1,0,-1]
12n_211	1	[-1,-1,0,-1,0,-1;0,0,0,-1,0,-1;0,0,-1,-1,0,0;0,-1,0,0,0,-1;0,0,0,0,-1,-1;0,-1,0,0,0,0]	[0,0,0,0,-1,1;0,0,1,0,0,1;1,-2,0,1,-3,1;-1,1,1,0,1,0;0,0,-1,0,1,-1;-1,0,1,0,0,0]
12n_219	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,-1,0,0,0,0,-1;0,0,0,1,0,0,0,-1;0,0,-1,0,1,0,1,-1;0,0,-1,0,0,-1,0,-1;0,0,-1,0,0,0,1,-1;-1,-1,0,0,0,0,0,-1]	[1,0,0,0,0,0,1,0;0,1,0,0,0,0,1,0;0,1,-1,0,1,1,-2,-1;0,0,0,0,0,0,1,1;0,0,1,-1,0,0,1,0;0,0,0,-1,0,1,1,1;0,0,0,1,0,0,0,0;0,-1,0,0,0,0,-1,-1]
12n_221	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,0,0,-1;0,0,0,-1,0,0,0,-1;0,0,-1,0,1,0,1,-1;0,0,-1,0,0,-1,0,-1;0,0,-1,0,0,0,1,-1;-1,-1,0,0,0,0,0,0]	[0,0,1,0,0,0,0,0;-1,0,0,0,0,0,0,0;-1,0,0,0,0,0,0,1;2,-1,0,0,1,-1,0,-1;0,0,0,0,-1,0,1,0;1,0,1,0,0,-1,1,-1;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0]
12n_223	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,0,1,0,0;0,0,0,1,0,0,0,-1;0,0,-1,0,-1,0,0,-1;0,0,0,0,0,1,0,0;0,0,-1,0,-1,0,-1,-1;-1,-1,1,0,0,1,0,0]	[0,1,0,1,0,0,0,0;-1,0,0,0,0,0,-1,0;0,-4,0,-2,-1,-1,0,2;0,0,0,0,1,0,-1,0;0,2,0,1,1,0,0,-1;1,0,1,0,-2,0,2,-1;0,0,0,0,0,0,-1,0;-1,0,0,0,1,0,-1,1]
12n_224	1	[-1,-1,-1,-1,0,-1;0,0,-1,-1,0,-1;0,-1,0,-1,0,-1;0,0,-1,0,0,-1;0,0,0,0,-1,-1;0,-1,-1,-1,0,0]	[0,1,0,0,0,0;1,0,0,0,0,-1;1,0,-1,1,1,0;1,0,0,1,0,-1;0,0,1,0,0,-1;-1,0,0,0,0,0]
12n_225	1	[-1,-1,-1,-1,0,-1;0,-2,-1,-2,0,-1;0,-1,0,-1,0,-1;0,-1,-1,-2,0,-1;0,0,0,0,-1,-1;0,-1,-1,-1,0,0]	[0,0,-1,1,0,-1;0,1,0,0,0,0;0,0,1,0,0,0;1,0,-1,0,-1,-1;-1,0,0,0,1,0;1,0,0,0,0,1]
12n_227	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,1,0;0,0,0,1,0,0,0,0;0,0,-1,0,-1,0,-1,0;-1,-1,1,-1,0,1,1,1;0,0,0,0,0,0,1,0;-1,-1,1,-1,0,0,1,1]	[0,1,0,0,-1,-1,0,0;0,0,0,0,0,1,0,-2;0,0,0,0,1,0,0,1;0,0,1,0,0,-1,0,1;1,0,1,0,1,-1,0,2;0,0,0,0,0,0,-1,0;0,0,-1,1,0,0,1,1;0,0,0,0,0,1,0,-1]
12n_247	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,0,0,1,0;1,1,-1,-1,-1,0;0,0,0,0,1,0;1,1,-1,1,-1,-1]	[1,1,-1,0,1,1;0,-1,0,0,0,-2;-2,0,1,0,-3,2;2,1,0,1,2,0;-3,-3,0,-2,-3,-2;0,1,0,0,0,1]
12n_248	1	[-1,-1,-1,-1;0,0,-1,-1;0,-1,0,-1;0,0,-1,2]	[0,1,0,0;0,0,0,-1;-1,0,1,-1;1,0,0,0]
12n_253	1	[-1,-1,0,-1,0,-1;0,0,0,-1,1,-1;0,1,1,0,1,1;0,-1,0,0,0,-1;0,0,0,0,1,0;0,-1,0,-1,0,0]	[0,1,0,0,0,0;0,0,-1,0,0,-1;1,0,1,0,0,0;0,0,0,-1,0,1;0,0,1,2,1,-1;0,0,-1,0,0,0]
12n_256	1	[-1,-1,0,-1,0,-1;0,0,0,-1,1,-1;0,1,-1,0,1,1;0,-1,0,-2,0,-1;0,0,0,0,1,0;0,-1,0,-1,0,0]	[0,-1,0,1,1,0;-1,-1,1,0,0,0;0,-1,1,1,1,1;0,0,0,0,0,1;-1,0,1,0,0,1;0,0,1,0,1,0]
12n_257	1	[-1,-1,0,-1,0,-1;0,0,0,-1,1,-1;0,1,1,0,1,1;0,-1,0,-2,0,-1;0,0,0,0,1,0;0,-1,0,-1,0,0]	[0,1,0,0,0,0;1,0,0,-2,0,1;0,0,0,1,0,-1;2,0,1,-3,-1,2;1,0,1,-1,0,1;1,0,0,-1,0,1]
12n_264	1	[-1,-1,0,0,-1,-1;0,0,0,0,-1,-1;0,1,-1,-1,0,0;0,0,0,1,0,0;0,-1,0,0,-2,-1;0,-1,0,1,-1,0]	[-1,0,0,-1,0,0;0,0,1,0,0,1;-1,-1,1,-1,0,1;0,0,1,-1,-3,2;0,0,-1,0,1,-1;0,0,1,0,0,0]
12n_266	1	[-1,-1,0,-1,-1,0;0,-2,0,-1,-1,0;0,1,1,0,1,1;0,-1,0,0,-1,0;0,-1,0,-1,-2,0;0,0,0,0,1,1]	[0,1,1,0,0,0;0,0,0,0,0,1;0,0,0,1,-1,1;-2,0,-1,1,-1,2;-3,0,-2,1,-2,3;1,0,0,0,0,0]
12n_267	1	[-1,-1,0,-1,-1,0;0,0,0,-1,-1,0;0,1,-1,0,1,0;0,-1,0,-2,-1,0;0,-1,0,-1,0,0;0,0,-1,0,1,-1]	[0,1,0,0,0,0;1,0,0,0,-1,-1;0,0,0,1,-1,-1;0,0,0,-1,1,2;1,0,1,1,-1,-2;-1,0,0,0,0,0]
12n_268	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,-1;0,0,0,1,0,0;1,0,0,-1,-1,0;-1,0,0,1,-1,0]	[0,0,0,0,0,1;-1,0,0,0,0,0;1,0,0,1,0,0;0,-1,0,0,0,0;-1,1,0,0,1,0;0,0,1,0,0,0]
12n_270	1	[-1,-1,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,-1;0,0,0,1,0,0;1,0,0,-1,2,0;-1,0,0,1,-1,0]	[1,0,1,0,1,1;0,-1,0,0,0,0;0,0,-1,0,-2,-3;0,0,0,-1,0,0;0,1,1,-1,0,0;0,0,0,0,1,1]
12n_274	1	[0,-1,0,0,0,0;0,1,0,0,0,0;0,0,-1,0,0,0;-1,-1,1,0,0,0;0,0,0,-1,-1,1;1,0,0,1,0,-2]	[0,1,0,0,1,0;0,0,0,0,0,1;0,2,0,1,1,0;0,0,1,0,0,0;1,1,1,0,0,-1;-1,-1,0,0,-1,0]
12n_276	2	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,1,0,0,0;1,0,0,1,0,0;1,1,-1,0,1,-1;1,0,1,0,0,1]	[-1,0,1,1,1,0;0,0,0,0,0,-1;0,0,0,1,0,1;0,0,1,1,0,1;0,1,0,0,0,1;0,0,0,0,1,1]
12n_278	1	[0,-1,-1,1,-1,0;0,0,-1,0,0,0;0,0,1,0,0,0;0,0,0,-1,0,0;0,-1,-1,1,0,0;0,1,0,0,1,-2]	[1,0,1,0,0,0;0,0,0,1,0,0;0,-2,-1,-1,1,0;0,-1,0,0,1,1;0,0,0,0,0,-1;0,1,0,1,0,1]
12n_283	1	[-1,0,-1,-1,-1,0,0,-1;0,1,0,0,0,0,0,0;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,1,-1,-1,-1,1,0,-1;0,1,0,0,0,1,0,0;0,0,-1,0,0,0,-1,-1;0,0,-1,-1,0,1,0,-1]	[1,1,0,1,0,0,0,0;-1,0,0,-2,0,0,0,0;1,0,0,1,-1,1,0,0;0,0,0,1,0,-1,0,0;1,0,0,1,0,0,0,-1;-1,0,0,-1,0,0,1,1;0,1,1,0,0,0,0,0;0,0,0,1,0,0,0,0]
12n_297	1	[-1,1,-1,-1,0,0;0,-2,1,1,0,0;0,0,-1,-1,0,0;0,0,0,1,0,0;0,1,-1,0,-1,-1;0,0,0,0,0,1]	[1,0,-1,1,1,0;0,0,0,0,0,-1;0,0,1,0,0,-1;0,-1,0,0,-1,-1;0,1,0,0,2,0;0,0,0,1,1,0]
12n_317	1	[-1,0,-1,0,0,0,-1,0;0,0,0,-1,0,0,0,0;0,-1,-1,-1,1,1,-1,1;0,0,0,0,0,0,0,0;0,-1,0,-1,1,0,0,0;0,-1,0,-1,1,1,0,1;0,0,0,-1,1,1,-1,1;0,-1,0,-1,1,0,0,1]	[0,1,0,0,0,0,0,0;-1,0,0,-1,0,0,0,0;-1,0,0,0,0,1,0,-1;-1,0,3,0,-1,-1,0,-1;-6,0,9,0,-1,-2,-1,-6;1,0,-1,0,0,0,0,1;-1,0,1,0,-1,0,0,0;0,0,1,0,0,0,0,0]
12n_333	1	[1,0,0,0;0,-1,0,1;1,0,1,1;-1,0,0,-3]	[1,1,0,0;0,0,1,1;0,-1,-2,-1;0,0,1,0]
12n_335	1	[0,0,-1,0,0,-1,-1,-1;0,1,0,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,0,0,-1,0,0,0,0;0,0,0,-1,-1,0,0,0;0,1,-1,0,0,-1,-1,-1;0,1,-1,0,0,0,-1,0;0,1,-1,0,0,0,-1,-1]	[1,0,0,0,0,0,0,0;0,0,-2,0,-1,0,0,1;0,0,1,0,1,0,-1,0;0,1,0,0,0,-1,2,-1;0,-1,1,0,1,1,-2,0;0,1,-1,0,-1,0,2,-1;0,2,-1,0,0,-2,4,-1;0,0,0,1,0,0,0,0]
12n_339	1	[-1,0,0,0,0,0,0,0;0,-1,0,-1,0,0,-1,1;-1,0,-1,0,0,0,0,0;-1,0,-1,0,0,0,0,1;0,0,0,0,1,0,0,0;0,-1,0,-1,0,-1,-1,1;0,0,0,-1,0,0,-1,1;1,0,1,0,1,0,0,1]	[0,0,0,1,0,0,0,0;-1,0,0,0,0,0,0,0;1,-1,0,0,-1,1,0,1;0,0,0,0,0,-1,1,0;1,0,-1,0,0,-1,1,0;-1,0,2,0,0,3,-3,1;0,1,0,0,0,0,-1,0;0,0,0,0,0,1,0,0]
12n_355	1	[1,0,0,0,0,0;0,1,1,0,1,-1;1,0,1,0,0,-1;0,0,0,-1,0,-1;1,0,0,-1,1,-1;0,0,0,0,0,-1]	[-1,-1,1,0,1,0;0,0,0,-1,0,0;0,0,-3,2,1,-2;0,0,1,-1,-1,1;0,0,-1,1,2,-1;-1,0,0,0,-1,-1]
12n_356	1	[1,0,0,0,0,0;0,1,1,0,1,-1;1,0,1,0,0,-1;0,0,0,-1,0,-1;1,0,0,-1,-1,-1;0,0,0,0,0,-1]	[-2,-4,4,5,-7,-3;0,-2,-1,0,1,-2;1,1,-1,-1,2,1;0,-2,0,1,0,-2;0,5,-6,-10,5,5;0,-3,-1,0,1,-3]
12n_357	1	[1,0,0,0,0,0;0,1,1,0,1,-1;1,0,-1,0,0,-1;0,0,0,-1,0,-1;1,0,0,-1,-1,-1;0,0,0,0,0,-1]	[1,0,0,0,0,1;0,1,0,0,0,-1;0,-1,0,1,0,0;-1,0,-1,0,0,-1;1,0,1,0,-1,1;0,1,0,0,0,0]
12n_364	1	[1,0,0,0,0,0,0,0;-1,0,-1,0,0,-1,-1,-1;0,0,-1,0,0,0,0,0;0,0,0,-1,0,0,0,0;0,0,-1,0,-1,0,-1,0;-1,0,-1,0,0,0,0,-1;0,0,-1,0,0,0,-1,0;-1,0,0,-1,0,0,0,0]	[1,0,0,0,0,0,0,1;-1,-1,0,-1,-1,0,0,1;1,-1,0,0,1,1,0,1;1,0,0,0,0,1,0,-1;-1,0,-1,0,0,-1,0,1;1,0,1,0,0,1,1,-1;0,1,0,0,0,0,0,-2;0,0,0,0,0,0,0,1]
12n_365	1	[1,0,0,0,0,0,0,0;-1,-1,-1,0,0,-1,-1,-1;0,0,1,0,1,0,1,0;0,0,0,-1,0,0,0,0;0,0,0,0,1,0,0,0;-1,0,-1,0,0,-1,0,-1;0,0,0,0,1,0,1,0;-1,0,0,-1,0,0,0,0]	[-1,-1,0,0,-1,0,0,0;0,-1,-2,0,-2,0,2,0;0,-2,1,0,-1,1,-2,1;0,0,0,-1,0,0,0,0;0,-2,-6,-3,-5,0,5,-2;0,4,11,6,9,0,-9,3;0,2,3,2,3,0,-2,0;0,-1,-1,0,-1,0,1,0]
12n_380	1	[-1,0,-1,-1,0,-1;0,1,0,0,0,0;0,0,-2,-1,0,-2;0,0,-1,0,-1,-1;0,1,0,0,2,0;0,0,-1,-1,0,-2]	[0,0,0,1,0,-1;0,0,-1,0,0,1;1,0,1,1,-1,-2;0,-1,0,0,0,0;0,1,1,0,-1,-1;0,0,1,0,0,0]
12n_389	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,0,0,0;-1,0,-1,0,0,0,0,0;-1,0,-1,0,0,1,0,0;-1,0,-1,1,0,1,0,1;0,0,0,0,0,1,0,0;0,-1,0,0,0,-1,-1,0;-1,0,-1,1,0,1,0,0]	[1,1,0,0,0,0,0,0;-1,0,2,-2,2,2,0,-1;1,1,-1,0,0,-1,0,1;0,0,-1,1,-1,-1,1,0;0,0,1,0,0,0,-1,0;1,1,1,0,-1,-1,-1,1;0,0,1,0,1,1,-2,0;0,0,1,-1,1,1,0,0]
12n_391	1	[-1,0,0,0,0,0;0,2,0,1,0,1;-1,0,-1,0,0,0;-1,0,-1,1,0,0;0,0,0,-1,1,-1;0,1,0,1,0,2]	[1,0,0,0,-1,0;0,-1,0,1,-1,-1;0,2,-9,5,4,-1;0,-1,4,-2,-2,0;0,0,-3,2,1,-1;0,1,0,0,1,1]
12n_393	1	[1,0,0,0,0,0;0,-1,0,0,0,0;1,0,1,1,0,0;-1,-1,0,0,0,0;1,1,0,1,1,1;0,-1,0,0,0,-1]	[0,1,1,0,0,0;1,0,0,0,0,0;-1,0,1,0,0,1;2,0,-1,-1,-3,-3;-2,0,1,1,2,2;1,0,-1,0,0,0]
12n_394	1	[1,0,0,0,0,0;0,-1,0,0,0,0;1,0,-1,1,0,0;-1,-1,0,0,0,0;1,1,0,1,1,1;0,-1,0,0,0,-1]	[0,0,1,1,0,0;0,-1,0,0,0,0;1,-1,1,0,0,1;1,-1,0,-1,0,0;1,-2,0,-2,0,0;0,0,0,0,1,0]
12n_397	1	[1,0,0,0,0,0,0,0;-1,0,-1,0,-1,0,0,-1;0,0,-1,0,0,-1,0,0;0,0,-1,-1,0,0,0,-1;-1,0,-1,0,0,0,0,0;0,0,0,0,0,1,1,0;0,0,0,0,0,0,1,0;0,0,-1,0,0,0,0,-1]	[0,0,1,0,-1,1,0,0;0,0,1,0,-2,0,1,0;0,2,-1,1,1,0,0,0;0,0,0,0,1,0,0,-1;0,1,0,0,0,0,0,0;1,0,1,0,2,1,-1,-3;0,0,1,0,-3,0,0,1;0,0,0,0,-1,0,0,0]
12n_401	1	[1,0,0,0,0,0,0,0;-1,-1,-1,0,-1,0,0,-1;0,0,0,0,0,-1,0,0;0,0,-1,-1,0,0,0,-1;-1,0,-1,0,-1,0,0,0;0,0,0,0,0,-1,0,0;0,0,0,0,0,-1,-1,0;0,0,-1,0,0,0,0,0]	[1,0,1,0,0,0,0,1;0,0,-1,0,0,0,0,0;0,0,2,-1,0,-2,1,2;0,-1,0,-2,2,0,0,3;0,0,0,-2,1,0,0,2;0,0,-1,-2,1,1,0,2;0,1,0,3,-3,0,0,-3;0,0,0,0,0,0,0,-1]
12n_409	1	[-1,1,-1,0,0,0;0,1,1,0,1,0;0,1,0,1,0,1;0,0,0,1,0,1;0,1,1,1,2,1;0,0,0,0,0,1]	[-1,-1,1,0,0,-1;0,-1,0,0,0,0;0,-1,1,-1,0,-1;0,2,0,1,-1,0;0,-1,0,0,1,-1;0,0,0,0,0,1]
12n_410	1	[-1,1,-1,0,0,0;0,-3,1,0,-1,0;0,1,-1,1,0,1;0,0,0,1,0,1;0,-1,1,1,-1,1;0,0,0,0,0,1]	[1,0,0,1,0,0;0,1,0,0,0,0;0,0,0,-1,1,1;0,1,1,0,-1,0;0,-3,-2,1,1,0;0,-1,0,1,0,0]
12n_413	1	[-1,0,-1,-1,0,0,-1,0;0,1,0,0,0,0,0,0;0,-1,-2,-2,0,0,-2,0;0,0,-1,-2,0,0,-1,0;0,-1,-1,-1,0,-1,-1,-1;0,-1,-1,-1,0,0,-1,0;0,-1,-1,-2,0,0,-2,0;0,-1,-1,-1,0,-1,-1,0]	[0,0,-1,1,1,0,0,-1;0,0,0,-1,-1,0,0,-1;0,0,0,0,0,1,0,0;0,0,0,-2,-1,0,1,1;0,1,0,-1,-1,0,0,1;1,1,1,-2,-2,0,0,2;0,0,0,1,0,0,-1,-1;0,0,0,0,-1,0,0,0]
12n_414	1	[-1,0,-1,-1,-1,0;0,-1,0,0,0,0;0,-1,0,-1,-1,-1;0,0,0,0,0,-1;0,-1,0,-1,0,-1;0,1,0,0,0,2]	[0,0,1,0,0,0;0,-1,0,0,0,0;0,-1,0,0,1,0;0,1,0,-2,0,1;0,0,0,1,0,-1;1,0,0,0,0,0]
12n_420	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,1,0,-1,0;-1,-1,0,1,0,0,0,1;0,0,0,0,1,0,-1,0;-1,-1,1,0,1,0,-1,0;0,0,0,0,0,0,-1,0;0,0,0,0,0,0,1,1]	[1,0,2,1,1,0,0,0;-1,1,-1,0,0,0,0,0;1,0,3,1,1,0,0,0;3,-3,3,0,0,0,-1,0;1,-1,1,0,0,0,0,1;1,-1,1,1,0,0,0,0;0,-2,0,0,0,-1,2,0;-3,4,-3,0,0,0,0,0]
12n_423	1	[0,-1,0,0,0,0,0,0;0,1,0,0,0,0,0,0;0,0,1,-1,0,0,0,0;-1,-1,0,-1,-1,0,-1,0;-1,-1,0,0,0,0,0,0;-1,0,0,0,-1,-1,-1,0;-1,-1,0,0,-1,0,0,0;0,0,0,0,-1,-1,-1,-1]	[1,0,-1,-2,2,-2,0,1;1,-3,3,0,0,1,0,2;0,0,0,1,-1,0,0,0;0,0,-3,-2,0,-2,1,-2;1,-2,3,0,0,1,0,2;-2,4,-5,0,0,-1,0,-4;0,0,0,1,0,1,-1,1;0,-1,1,0,0,0,0,0]
12n_440	1	[-1,0,-1,0,0,0,-1,0;0,0,0,-1,-1,0,0,-1;0,-1,-1,-1,-1,1,-1,-1;0,0,0,0,-1,0,0,-1;0,0,0,0,0,0,0,0;0,-1,0,-1,-1,1,0,-1;0,0,0,-1,-1,1,-1,-1;0,0,0,0,-1,0,0,0]	[0,0,-1,1,0,0,0,0;0,0,0,1,1,0,0,1;0,0,0,0,0,0,0,-1;0,0,0,0,1,0,0,1;1,1,1,-2,0,0,0,0;0,-1,-2,2,0,0,1,0;0,-1,-1,3,0,1,0,0;0,1,1,-2,-2,0,0,-2]
12n_442	1	[-1,0,-1,0,-1,0;0,-1,0,0,0,1;0,-1,0,1,-1,1;0,-1,0,1,0,1;0,0,0,1,0,1;0,0,0,0,0,-2]	[1,0,0,1,0,0;0,-1,0,0,0,0;-2,-1,1,-2,-1,-1;-2,3,0,0,-2,-1;1,-1,0,0,1,1;0,1,0,1,0,0]
12n_451	1	[-1,0,-1,0,-1,0;0,1,0,0,0,0;0,0,0,0,-1,0;0,1,0,1,0,0;0,0,-1,-1,0,-1;0,1,1,1,0,2]	[1,0,0,1,0,0;0,1,0,0,0,0;0,1,1,1,1,0;0,0,0,-1,-1,0;0,1,0,0,1,1;0,1,0,-1,0,0]
12n_462	1	[-1,0,0,-1,-1,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,0,0,-1,-1,-1;0,0,0,-1,0,0,-1,-1;0,-1,-1,0,0,0,0,0;0,-1,0,0,0,-1,-1,0;0,0,0,0,0,-1,-1,-1]	[0,1,0,0,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,0,0,1,0,0,0;0,0,0,-1,0,0,0,0;0,-1,0,-1,0,-1,1,0;0,0,0,-1,0,0,0,1;1,0,0,0,0,0,0,0;0,1,0,1,0,1,0,0]
12n_469	1	[-1,0,-1,1,-1,0;0,1,0,0,0,1;0,0,0,1,-1,0;0,0,0,1,1,0;0,1,-1,1,0,1;0,0,0,0,0,1]	[-1,1,0,0,0,0;0,0,0,0,0,1;0,-1,0,-1,1,-1;0,0,1,-1,0,-2;0,0,1,0,0,-1;0,-1,0,-1,0,0]
12n_481	1	[-1,-1,-1,1,0,0,-1,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0;-1,-1,0,0,0,-1,-1,0;-1,-1,-1,1,0,0,-1,0;0,-1,-1,1,0,0,-1,0;0,0,0,0,-1,-1,0,-1]	[1,-1,0,1,1,0,1,-1;0,0,-1,0,0,0,0,0;0,0,0,0,0,1,0,0;-3,0,0,-1,0,0,1,0;4,0,-2,1,0,0,-1,0;1,1,-1,-1,-2,0,-2,2;-1,0,0,0,1,0,1,0;-2,0,1,-1,0,0,0,0]
12n_486	1	[-1,1,-1,0,0,0;0,1,1,1,1,1;0,1,-2,-1,-1,-1;0,1,0,1,1,0;0,1,0,0,1,0;0,1,0,1,1,1]	[0,-1,0,1,0,0;0,0,0,0,0,-1;-1,0,0,0,1,0;2,0,-1,-4,0,1;0,0,0,1,0,0;1,0,0,0,0,0]
12n_494	2	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,-1,-1,-1,0,0,-1;-1,-1,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,-1,-1,-1,1,-1,-1;-1,-1,0,-1,-1,0,0,-1]	[-1,0,1,0,0,-1,0,0;0,-1,0,0,-1,0,0,1;0,1,0,2,-2,1,0,-2;0,-15,26,0,-2,0,-12,-9;0,2,-4,1,0,0,2,1;0,-6,11,0,-1,0,-5,-4;0,-16,28,0,-2,0,-13,-10;0,1,0,0,1,0,0,-2]
12n_496	2	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,0,0,-1,0,1,0;-1,-1,1,0,-1,0,1,1;0,0,0,0,-1,0,0,0;0,0,0,0,0,-1,0,0;0,0,0,0,-1,1,1,0;-1,-1,1,0,-1,0,1,0]	[0,0,1,0,0,0,0,0;-1,0,0,0,0,0,0,0;1,0,1,0,0,0,1,0;0,0,0,0,0,1,0,0;-1,1,0,0,0,-1,0,0;0,0,0,1,0,0,0,-1;-1,0,0,0,1,0,0,0;0,0,0,0,0,0,0,1]
12n_497	1	[-1,0,0,0,0,0;0,2,0,0,0,1;-1,0,-1,0,0,0;-1,1,-1,1,-1,0;0,0,0,0,-1,-1;0,1,0,0,0,1]	[1,0,0,1,0,1;0,1,1,0,0,0;0,0,-1,0,0,-1;0,0,0,0,-1,-1;0,-1,-1,1,0,0;0,1,1,0,0,-1]
12n_498	1	[-2,0,0,1,0,-1;0,0,-1,0,0,0;0,0,1,0,0,0;0,-1,-1,0,0,0;-1,-1,0,0,-1,0;-1,0,0,1,0,-2]	[0,0,1,0,-1,0;1,0,1,0,-1,0;1,-1,1,1,-1,0;0,0,0,0,0,-1;-2,1,-2,0,3,3;0,0,0,-1,0,0]
12n_533	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,1,0,0;-1,0,-1,0,0,0,0,0;-1,0,-1,-1,-1,0,0,0;0,1,0,0,1,1,0,0;0,0,0,0,0,1,0,0;-1,0,-1,0,0,0,-1,0;0,1,0,0,1,0,-1,-1]	[1,0,0,0,0,1,0,0;0,0,0,1,0,1,0,0;0,0,0,0,1,0,1,0;0,0,0,1,1,0,0,0;0,1,1,0,0,0,0,1;0,0,0,0,0,0,0,1;0,0,-1,0,-1,0,0,-1;0,0,0,-1,0,0,0,0]
12n_540	1	[0,0,-1,-1,1,0,-1,0;0,-1,0,0,0,-1,-1,-1;0,0,0,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,0,-1,0,0,0;0,0,-1,0,0,-1,-1,0;0,0,-1,-1,1,0,0,0;0,0,0,0,0,-1,-1,-1]	[-1,0,1,0,0,0,0,-1;0,0,1,0,0,0,0,0;0,0,-1,1,0,2,-1,1;0,0,1,1,1,0,0,0;0,-3,6,8,11,1,0,4;0,5,-10,-14,-19,-2,0,-7;0,0,3,2,3,0,0,0;0,0,-1,1,0,0,0,1]
12n_543	1	[-1,1,-1,0,0,-1;0,1,1,1,0,1;0,1,0,0,1,-1;0,1,1,2,1,1;0,0,0,0,1,0;0,1,0,0,1,0]	[-1,0,1,0,0,-1;0,-1,0,0,-1,0;0,0,0,0,0,1;0,0,0,0,1,0;0,0,0,1,0,0;0,1,1,0,0,0]
12n_546	1	[0,-1,-1,-1,1,0,-1,-1;0,0,-1,-1,1,0,0,-1;0,0,0,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,0,-1,0,0,0;0,-1,-1,0,0,-1,-1,-1;0,-1,-1,-1,1,0,0,-1;0,0,-1,-1,1,0,0,0]	[1,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;0,0,0,1,1,0,0,1;0,0,-1,0,0,1,0,1;0,0,0,0,0,-1,1,-1;0,1,0,0,0,-1,0,-1;0,0,0,0,0,1,0,0;0,0,0,0,1,0,0,1]
12n_553	2	[1,0,0,0,0,0;0,-1,0,0,0,0;0,0,-1,0,0,0;1,0,0,1,1,1;-1,-1,0,0,0,-1;-1,0,-1,0,0,0]	[1,0,0,0,1,0;0,0,0,0,1,-1;0,2,1,-1,0,-2;0,1,0,-1,-1,-1;0,3,0,-2,-1,-3;0,0,0,0,1,0]
12n_554	2	[1,0,0,0,0,0;0,-1,0,0,0,0;0,0,1,0,0,0;1,0,0,1,1,1;-1,-1,0,0,0,-1;-1,0,-1,0,0,-1]	[0,-1,0,0,1,-1;0,0,1,0,0,0;-3,0,0,2,1,-2;0,0,0,1,0,0;1,0,0,0,0,0;0,0,0,0,0,1]
12n_555	2	[1,0,0,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0;1,0,0,1,1,1;-1,-1,0,0,-1,-1;-1,0,-1,0,0,-1]	[-1,1,0,0,1,-1;-1,-1,-1,0,-1,0;-2,-1,-2,1,0,0;2,0,2,0,0,1;-1,-1,-1,0,0,0;1,0,1,0,0,0]
12n_556	2	[1,0,0,0,0,0;0,1,0,0,0,0;0,0,-1,0,0,0;1,0,0,-2,1,1;-1,-1,0,0,-1,-1;-1,0,-1,0,0,0]	[0,1,1,0,1,-1;0,1,2,0,2,-3;0,0,0,0,-1,1;0,0,0,1,0,0;1,0,0,0,0,0;0,1,2,0,2,-2]
12n_558	1	[-1,0,-1,0,0,0;0,-1,1,1,-1,1;0,0,-1,1,-1,1;0,0,0,1,0,1;0,0,0,0,-1,0;0,0,0,0,0,1]	[0,0,-1,1,0,-1;0,0,0,0,1,0;0,-1,0,1,1,1;1,0,0,0,1,1;0,-1,0,0,1,1;0,1,0,0,0,0]
12n_561	1	[-1,0,1,-1,0,0;0,0,0,0,-1,0;0,0,-2,0,1,-1;0,-1,1,-1,-1,1;0,0,0,0,0,0;0,-1,0,0,-1,1]	[-2,1,-1,2,-3,-1;0,1,0,2,0,1;0,-1,0,-1,1,1;6,4,0,1,0,-4;-7,-4,0,0,0,5;0,-2,0,-3,0,-1]
12n_562	1	[-1,0,1,-1,0,0;0,0,0,0,0,0;0,0,0,1,1,0;0,-1,2,-1,-1,0;0,1,0,0,1,0;0,-1,1,-1,-1,-1]	[1,0,1,0,0,0;-1,0,0,0,0,0;1,0,0,0,1,0;0,1,0,0,0,0;0,1,0,1,0,-2;0,0,0,0,0,1]
12n_567	1	[-1,0,0,-1,0,0,0,-1;0,0,-1,0,-1,0,-1,0;0,0,0,0,-1,0,0,0;0,0,-1,-1,-1,1,0,-1;0,0,0,0,0,0,0,0;0,-1,-1,0,-1,1,-1,0;0,0,-1,0,-1,0,0,0;0,0,0,0,-1,1,0,-1]	[0,0,0,1,-1,0,0,0;-1,0,-1,0,0,0,0,0;-1,0,-1,1,0,0,0,0;1,0,1,0,0,1,-1,0;-1,0,-2,0,0,-1,1,1;-2,1,-3,0,1,-1,0,1;0,0,1,0,0,1,-2,0;1,0,1,0,0,1,0,0]
12n_571	1	[-1,0,0,-1,-1,0,0,-1;0,1,0,0,0,1,0,0;0,1,1,0,0,1,1,0;0,0,0,-2,-1,0,0,-2;0,1,1,-1,0,1,1,-1;0,0,0,0,0,1,0,0;0,1,0,0,0,1,1,0;0,0,0,-1,-1,0,0,-2]	[1,0,0,0,-1,0,0,0;0,0,0,0,0,-1,0,0;0,-1,0,1,0,0,1,-1;0,0,0,0,0,-1,1,0;0,0,0,0,-1,1,0,0;0,0,1,0,0,-1,0,0;0,1,0,0,1,-2,0,0;0,-1,0,0,-1,1,1,-1]
12n_580	1	[-1,-1,0,0,0,0;0,-1,-1,1,0,-1;0,0,0,0,0,0;0,0,-1,1,1,-1;0,0,1,0,1,1;0,0,-1,0,0,0]	[0,-1,1,0,0,0;1,0,0,0,0,1;-1,0,1,0,0,-1;1,0,0,1,1,1;0,0,0,-1,-2,-1;-1,0,0,-1,0,-1]
12n_582	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,0,-1,0,-1;-1,-1,0,0,0,0;0,0,-1,-1,-3,-1;-1,-1,0,-1,0,0]	[0,-1,1,0,0,0;-1,0,0,0,-1,-1;-1,0,0,-1,0,1;1,0,-1,0,-1,0;0,0,1,0,1,0;1,0,0,0,1,0]
12n_596	1	[-1,0,0,0,0,0;1,2,1,1,0,1;0,1,2,0,-1,1;-1,0,0,-1,0,0;0,0,0,0,1,0;1,2,1,1,-1,2]	[0,0,0,1,1,0;-1,0,0,0,0,-1;1,-1,0,0,1,1;0,0,0,0,0,1;1,0,1,0,1,1;0,0,-1,0,0,-1]
12n_601	1	[-1,0,0,0,0,0;1,-1,1,1,0,1;-1,0,-1,0,0,0;0,0,0,1,0,1;1,1,1,1,-1,1;0,0,0,0,0,1]	[0,-1,0,1,0,-1;-1,0,0,0,0,0;-1,0,0,1,-1,1;2,0,-1,-1,1,-1;1,0,0,0,1,-1;-1,0,0,0,0,1]
12n_605	1	[-1,0,-1,-1,-1,-1,0,-1;0,1,0,0,0,0,1,0;0,1,0,-1,0,-1,1,-1;0,0,-1,-2,-1,-1,0,-2;0,1,-1,-1,0,-1,1,-1;0,1,0,-1,0,0,1,-1;0,0,0,0,0,0,1,0;0,0,-1,-1,-1,-1,0,-2]	[0,-1,1,-1,1,0,0,0;1,0,0,1,1,-2,-2,-2;-1,1,0,0,0,0,-1,0;0,0,0,1,0,0,0,0;0,1,0,0,-1,0,0,0;1,-1,0,-1,1,1,1,-1;0,0,0,1,0,-1,-1,0;0,0,0,0,0,1,1,1]
12n_611	1	[-1,0,0,0,0,0;0,1,0,0,-1,0;-1,1,-1,-1,-1,0;-1,0,0,-1,0,0;0,0,0,0,2,0;-1,1,0,-1,0,-1]	[0,1,-1,1,1,-1;0,0,1,0,0,0;1,0,1,-1,-1,1;0,0,0,0,-1,2;1,0,-1,0,-1,2;0,0,1,0,0,-1]
12n_612	1	[-1,0,0,0,0,-1,0,0;0,-1,-1,0,0,0,0,0;0,0,1,0,0,0,0,0;-1,-1,0,0,-1,-1,0,0;-1,0,0,0,0,-1,0,0;0,0,0,0,0,-1,0,0;-1,0,0,0,-1,-1,-1,0;0,0,0,-1,-1,0,0,-1]	[0,0,0,0,1,0,0,0;-1,0,0,0,0,0,0,0;1,0,1,-1,0,-1,0,1;0,0,0,-1,-1,0,1,0;1,0,1,0,1,-1,0,0;-1,1,0,2,1,1,-2,0;1,0,0,-1,0,-1,1,0;-1,0,0,1,0,1,0,0]
12n_615	1	[-1,-1,-1,-1,1,0,-1,1;0,-1,-1,-1,0,0,0,1;0,0,-1,-1,0,0,0,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;0,-1,0,0,0,-1,-1,0;0,-1,-1,-1,1,0,-1,1;0,0,0,0,1,0,0,1]	[0,0,1,0,1,0,0,0;0,0,0,-1,0,0,0,0;-1,1,0,1,1,-1,0,0;0,-1,1,0,1,0,1,-1;1,1,-1,0,-1,0,-1,1;0,-3,2,-1,1,0,2,-2;0,-1,1,-1,0,0,1,0;0,0,0,0,0,0,0,1]
12n_621	1	[0,0,0,1,-1,0,-1,0;-1,1,-1,0,0,-1,-1,1;-1,0,-1,0,-1,-1,-1,0;0,0,0,1,0,0,0,0;0,0,0,0,1,0,0,0;-1,0,0,1,-1,-1,-1,0;0,0,0,1,-1,0,0,0;0,0,-1,0,0,-1,0,1]	[0,1,0,0,0,0,1,0;0,0,-1,1,0,1,0,0;-1,0,1,0,0,0,0,0;0,0,0,-1,-1,0,0,0;0,0,0,0,-1,0,1,0;0,0,-1,0,0,1,1,1;0,0,1,0,0,-1,0,0;0,0,0,-1,0,-1,0,0]
12n_622	1	[-1,0,0,1,-1,0,-1,0;-1,1,-1,0,0,-1,-1,1;-1,0,-1,0,-1,-1,-1,0;0,0,0,-1,0,0,0,0;0,0,0,0,1,0,0,0;-1,0,0,1,-1,-1,-1,0;0,0,0,1,-1,0,-1,0;0,0,-1,0,0,-1,0,1]	[1,1,-2,1,-1,0,1,0;0,0,0,0,0,1,0,0;-1,0,-1,1,1,1,1,1;0,0,1,0,1,0,0,0;0,0,-14,13,-24,-23,1,1;0,0,-13,12,-22,-21,1,1;-2,0,1,0,0,-2,-1,0;2,0,0,0,0,1,1,0]
12n_626	2	[0,0,0,1,-1,0,-1,0;-1,1,-1,0,0,0,-1,1;-1,0,-1,1,-1,1,-1,0;0,0,0,1,0,1,0,0;0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,1,-1,0,0,0;0,0,-1,0,0,0,0,1]	[1,0,0,0,0,0,0,0;0,0,0,1,0,0,0,0;0,-2,2,0,1,-1,-1,1;0,-1,1,-1,0,1,-1,0;0,-1,1,-2,-1,1,-1,0;0,2,-2,2,0,-1,2,-1;0,-1,1,-1,0,0,-1,0;0,1,0,2,1,1,1,0]
12n_630	1	[1,0,0,0,0,0,0,0;-1,0,-1,-1,-1,-1,0,-1;-1,0,0,-1,0,-1,0,-1;0,0,0,-1,0,0,-1,0;0,0,0,-1,-1,0,0,-1;-1,0,0,-1,0,0,0,0;0,0,0,0,0,0,-1,0;0,0,0,-1,0,0,-1,-1]	[-1,0,-1,1,0,0,0,0;0,0,0,0,-1,-2,-2,1;0,0,1,0,0,0,0,0;0,0,0,0,0,-1,-1,0;0,0,0,1,-1,-1,-1,0;0,0,0,1,-2,-2,-1,1;1,1,0,1,-1,-2,-2,0;0,0,0,0,1,1,1,0]
12n_636	1	[-1,0,-1,0,0,0,-1,-1;0,1,1,-1,0,1,1,0;0,0,0,0,0,0,0,0;0,0,0,-1,-1,0,0,0;0,0,0,0,1,0,0,0;0,0,1,-1,0,1,1,0;0,0,1,0,0,0,0,0;0,0,-1,0,0,-1,-1,-1]	[-2,-1,3,1,0,-1,0,0;-1,0,0,0,-1,-1,0,0;-1,0,0,0,0,-1,0,0;2,0,0,1,1,1,0,-1;-4,0,0,0,0,-1,1,3;-36,0,1,0,0,-9,9,27;-2,0,0,1,-1,-1,0,0;3,0,0,0,2,2,0,0]
12n_637	1	[-1,0,0,-1,0,-1,-1,0;0,-1,0,0,-1,0,0,0;0,0,-1,-1,0,0,-1,0;0,1,0,0,1,-1,-1,0;0,0,0,0,-1,0,0,0;0,0,0,0,0,1,0,0;0,0,0,0,1,-1,0,0;0,0,-1,-1,0,0,0,-1]	[-1,0,-1,1,0,1,0,1;0,0,0,0,1,0,0,0;-1,0,0,0,0,0,1,0;1,-1,0,0,1,-1,-1,-1;-2,0,-1,1,0,0,1,0;-1,1,0,0,1,0,0,1;0,0,1,0,0,0,0,0;-1,0,0,0,1,0,0,0]
12n_642	2	[1,0,0,0;1,1,0,-1;1,-1,1,-1;1,0,0,1]	[1,0,0,0;0,1,0,0;0,0,1,0;0,0,0,1]
12n_651	1	[-1,0,0,0,0,0,0,0;0,1,0,-1,0,0,0,0;-1,1,0,-1,-1,0,-1,1;0,0,0,-1,0,0,-1,0;-1,0,0,0,-1,0,0,0;-1,0,0,0,-1,1,-1,0;0,0,0,0,0,0,-1,0;-1,1,0,-1,-1,0,-1,0]	[0,0,0,0,0,0,0,1;-1,0,0,0,0,0,0,0;1,1,0,0,0,0,0,0;-1,0,0,0,0,1,1,0;0,0,0,0,-1,1,1,0;-1,0,0,1,-1,2,1,0;0,0,0,0,0,-1,0,0;-1,0,1,1,0,1,0,0]
12n_652	1	[-1,0,0,0,0,0,0,0;0,1,0,-1,0,0,0,0;-1,1,1,-1,-1,0,-1,1;0,0,0,-1,0,0,-1,0;-1,0,0,0,-1,0,0,0;-1,0,0,0,-1,-1,-1,0;0,0,0,0,0,0,-1,0;-1,1,0,-1,-1,0,-1,1]	[1,-1,-1,-1,-1,-1,2,3;0,1,0,0,0,0,0,0;-1,1,0,0,1,0,0,-1;-1,1,-1,-1,1,1,-1,-3;1,-1,0,-1,-5,0,1,2;0,0,0,0,1,0,0,0;-1,0,0,0,1,1,-1,-2;0,1,-1,0,0,0,0,-1]
12n_654	2	[-1,0,0,0,0,0;1,-2,-1,0,1,1;0,0,1,0,0,0;-1,0,1,-1,-1,0;-1,0,0,0,-1,0;-1,0,0,0,-1,-1]	[0,0,1,1,0,1;-1,0,-1,0,0,-1;-2,0,-2,0,1,-2;0,1,0,0,0,0;-1,0,-1,1,0,-1;1,0,1,0,0,0]
12n_665	1	[1,0,0,0,0,0,0,0;0,-1,0,1,-1,0,-1,0;-1,0,-1,-1,1,0,1,0;1,0,0,1,0,0,0,0;0,0,0,1,0,0,-1,0;0,0,0,0,1,1,1,0;0,0,0,1,0,0,0,0;0,0,0,0,1,1,1,1]	[-1,1,-1,0,-1,1,-1,0;-1,0,0,0,-1,0,0,0;0,0,1,1,0,-1,0,0;-1,0,0,0,-1,-1,1,1;-2,0,0,-1,0,0,4,3;-3,0,0,-1,0,0,5,4;0,0,0,-1,0,0,1,1;1,0,0,0,1,1,0,0]
12n_669	1	[1,0,0,0,-1,0;0,-1,0,0,0,0;0,-1,-1,0,0,0;1,-1,-1,-2,-1,1;0,-1,-1,0,-1,0;1,0,-1,0,-1,1]	[0,0,-1,0,1,1;-1,-1,0,-1,-1,0;-1,0,-2,0,1,1;1,1,0,0,1,1;-1,-1,1,-2,-1,0;0,0,0,1,0,0]
12n_672	1	[-1,0,0,1,1,1;0,1,0,0,0,0;-1,0,-1,1,1,1;0,1,0,1,0,-1;0,1,0,0,1,0;0,1,0,0,0,1]	[1,-1,1,0,1,-1;0,-2,2,1,0,-1;0,2,-4,-1,-1,3;0,4,-4,-1,0,2;0,-4,3,0,0,-1;0,-1,2,1,0,-1]
12n_701	1	[1,0,0,0,0,0;0,1,0,0,0,0;-1,0,-1,-1,-1,-1;1,-1,0,3,0,0;0,-1,0,0,0,0;0,-1,0,0,-1,0]	[0,0,0,0,1,0;-1,-1,0,0,0,0;-1,0,-1,0,0,1;-1,0,0,1,0,0;-1,0,0,0,0,0;0,0,1,0,0,0]
12n_706	1	[1,0,0,0,0,0,0,0;1,1,0,1,1,0,1,0;-1,0,-1,-1,-1,-1,0,-1;0,0,0,-1,0,0,0,0;1,0,0,0,1,0,0,0;-1,0,0,-1,-1,-1,0,0;1,0,0,1,0,0,1,0;0,0,0,-1,0,0,0,-1]	[0,-1,-1,1,1,0,0,0;1,0,0,0,0,0,0,0;0,0,0,1,1,0,0,0;3,0,0,0,-2,-1,0,0;-1,0,0,0,1,1,1,0;1,0,0,0,-1,-1,0,1;1,0,1,0,-1,-1,0,0;-1,0,0,0,1,0,0,0]
12n_712	1	[0,0,0,0,0,0,0,0;0,-1,0,0,0,1,0,0;-1,0,0,0,0,0,0,0;-1,-1,-1,1,0,-1,0,0;-1,-1,-1,1,1,-1,0,1;-1,0,-1,0,0,0,0,0;0,-1,-1,0,0,0,-1,0;-1,-1,-1,1,0,-1,0,1]	[-1,0,0,-1,0,0,0,0;0,1,0,0,0,0,0,0;0,1,0,1,-1,0,-1,0;0,1,0,1,-1,0,0,0;0,1,0,1,-1,0,0,1;0,0,-1,0,0,1,0,0;0,-1,0,-1,0,0,0,0;0,-1,1,0,0,0,0,0]
12n_713	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,1,0,0;-1,0,0,0,0,0,0,0;-1,-1,-1,1,0,-1,0,0;-1,-1,-1,1,1,-1,0,1;-1,0,-1,0,0,-1,0,0;0,-1,-1,0,0,0,-1,0;-1,-1,-1,1,0,-1,0,1]	[0,-1,0,1,-1,1,0,0;0,-2,0,0,6,-2,-1,-1;0,1,0,-2,1,-1,1,0;0,2,0,-5,3,-3,1,1;1,-1,0,2,-1,1,0,-1;-1,1,1,-3,2,-2,0,1;0,0,0,1,-2,1,0,0;0,-1,0,0,3,-1,0,0]
12n_714	1	[-1,0,0,0,0,0,0,0;0,2,0,0,0,1,1,0;-1,0,-1,0,0,0,0,0;-1,-1,-1,0,0,-1,0,0;-1,-1,-1,1,0,-1,0,1;-1,0,-1,0,0,-1,0,0;0,0,-1,0,0,0,1,0;-1,-1,-1,1,0,-1,0,0]	[0,0,-1,1,0,0,0,0;-4,1,0,0,1,-2,0,0;0,-3,0,-2,-1,3,1,0;-4,2,0,0,2,-2,0,-1;4,-2,0,0,-1,2,0,0;-17,8,0,0,4,-8,0,0;2,-1,0,-1,-1,1,0,1;-2,1,0,0,1,-1,0,0]
12n_717	1	[0,0,0,0,0,0,0,0;0,1,0,0,0,1,0,0;-1,0,0,0,0,0,0,0;-1,-1,-1,0,0,0,0,-1;-1,-1,-1,0,1,-1,0,0;-1,0,-1,0,0,0,0,0;0,-1,-1,-1,0,0,-1,-1;-1,-1,-1,0,0,0,0,0]	[0,0,0,0,0,0,0,1;0,0,-1,0,1,0,0,1;0,0,0,0,0,1,0,0;0,1,-1,0,1,0,0,2;1,0,-1,-1,0,0,1,2;-2,0,2,1,0,0,-1,-3;1,0,-1,0,1,0,0,2;1,0,-1,1,2,0,0,2]
12n_726	1	[-2,0,0,0;-1,-2,2,-1;1,1,-3,1;-1,-1,1,0]	[0,0,0,1;-1,0,0,0;0,1,1,0;1,-1,0,0]
12n_742	1	[-1,0,0,0,0,0,0,0;0,2,0,0,0,1,0,1;-1,0,0,-1,0,0,-1,0;-1,0,0,0,0,0,0,0;-1,-1,-1,-1,1,-1,-1,0;-1,0,-1,-1,0,-1,-1,0;-1,0,0,-1,0,0,0,0;0,0,-1,-1,0,0,-1,1]	[1,0,-1,-1,-1,1,0,-1;0,1,0,0,0,0,0,0;2,0,0,-2,0,0,1,0;-1,2,0,0,1,1,0,0;-1,3,0,1,2,0,0,2;-2,4,0,2,3,0,0,3;0,0,0,0,0,1,0,0;1,-1,0,0,0,0,0,0]
12n_743	1	[0,0,0,0,0,0;0,-1,0,1,0,0;-1,-1,1,-1,1,0;-1,0,0,0,1,0;1,0,0,0,1,0;0,-1,0,0,1,-1]	[0,0,1,1,0,0;0,0,1,0,0,0;-1,0,1,1,-1,1;-1,0,-1,1,0,0;0,0,2,0,-1,0;-1,-1,-1,0,-1,0]
12n_745	1	[-1,0,0,0,0,0;0,1,0,1,0,0;-1,-1,1,-1,1,0;-1,0,0,-1,1,0;1,0,0,0,1,0;0,-1,0,0,1,-1]	[1,1,0,0,0,0;0,1,0,0,0,1;0,1,1,-1,0,0;0,-1,0,1,3,1;0,0,0,0,1,1;0,0,0,0,0,-1]
12n_746	1	[-1,0,0,0,0,0;0,2,0,1,0,1;-1,-1,1,-1,1,0;-1,0,0,-1,1,0;1,0,0,0,1,0;0,0,0,0,1,1]	[1,1,1,0,0,0;0,0,0,0,0,1;-1,0,-1,2,0,-1;-1,0,0,1,0,-2;0,0,0,1,1,-1;0,0,0,-1,0,0]
12n_752	1	[-1,-1,0,0,-1,0,0,0;0,-1,0,0,0,0,0,0;-1,-1,-1,0,-1,0,0,0;-1,0,-1,0,0,1,0,0;0,-1,0,0,-1,0,0,0;0,0,0,0,0,1,0,0;-1,0,-1,1,0,1,0,0;1,1,1,-1,1,-1,-1,2]	[0,0,-1,1,0,0,0,0;0,1,0,0,0,0,0,0;0,-1,0,0,0,1,1,1;0,0,0,0,0,0,1,1;-1,-4,-1,3,4,0,2,3;0,1,0,0,-1,0,-1,-1;-1,0,-1,1,0,0,0,0;1,0,1,0,0,0,0,0]
12n_755	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;0,1,1,-1,0,0,0,0;-1,0,0,-1,0,0,0,0;-1,0,0,-1,0,0,1,0;-1,0,0,-1,1,0,1,1;0,1,0,-1,0,0,1,0;-1,0,0,-1,1,0,1,0]	[-1,-1,-1,1,1,1,0,-1;0,0,5,0,0,0,-3,9;0,0,-1,1,1,1,1,-1;0,1,-1,0,0,0,1,-2;0,0,0,0,-2,-1,0,0;0,0,0,0,5,3,0,0;0,2,1,0,0,0,0,1;0,0,1,0,0,0,-1,2]
12n_757	1	[1,0,0,0,0,0;0,1,0,0,0,0;1,0,-1,1,-1,0;0,-1,0,-1,0,0;0,1,-1,1,-2,0;1,0,0,1,-1,-1]	[0,-1,0,0,-1,0;0,0,-1,0,1,0;1,0,1,-1,-1,1;1,0,3,-1,-2,0;2,0,9,-3,-6,0;0,0,-1,1,1,0]
12n_759	1	[-1,0,-1,0,0,-1;-1,0,-1,1,0,0;0,0,-2,0,0,-2;1,0,1,1,0,1;0,-1,0,1,-1,0;0,0,-1,0,0,-2]	[0,1,0,0,0,0;-1,0,0,0,0,0;0,0,1,1,0,-1;1,0,0,1,0,-1;1,0,0,1,0,-2;0,0,0,0,1,0]
12n_760	1	[-1,0,-1,0,0,-1;-1,1,-1,1,1,0;0,0,-2,0,0,-2;1,0,1,1,0,1;0,0,0,1,1,0;0,0,-1,0,0,-2]	[1,0,-1,1,0,1;0,1,1,0,0,1;1,0,0,0,1,0;0,-1,0,0,0,-1;0,0,-1,1,0,2;0,1,0,0,0,0]
12n_769	1	[0,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;-1,-1,0,0,-1,1,-1,0;0,0,0,1,0,0,0,0;1,0,0,0,0,0,0,0;1,1,0,1,1,1,1,1;0,-1,0,0,0,0,0,0;1,0,0,1,1,0,0,1]	[1,-2,-3,1,1,0,0,-2;-2,-6,0,0,2,-1,0,-3;-1,1,2,-1,0,0,0,1;-2,-1,1,1,-2,1,1,0;1,-2,-2,1,1,0,0,-2;0,-1,0,1,0,0,0,-1;-1,6,1,1,-6,3,2,4;-1,-2,0,0,0,0,0,-1]
12n_779	1	[-1,0,0,1,-1,0;0,1,0,0,0,0;0,-1,-1,0,0,0;0,1,0,1,1,0;0,0,1,0,-2,1;0,-1,-1,0,0,-1]	[3,5,4,-6,-2,-6;-25,231,75,160,25,75;23,37,28,-43,-15,-43;-342,-549,-414,637,222,636;3545,5695,4293,-6601,-2301,-6592;-5,46,15,32,5,15]
12n_781	1	[1,0,1,0,1,-1,0,-1;0,-1,0,0,0,0,0,0;0,0,1,0,1,0,0,-1;1,0,1,1,1,-1,0,-1;0,0,0,0,1,0,0,0;0,-1,0,0,0,-1,0,0;0,-1,0,0,0,-1,-1,-1;0,0,0,0,0,0,0,-1]	[0,0,-1,0,1,1,0,0;0,-1,0,0,0,0,0,0;0,-1,0,0,1,1,0,0;0,0,0,0,0,-1,1,-1;1,0,0,0,0,0,-1,0;0,0,0,1,0,0,-1,0;0,1,0,0,0,0,0,1;0,-1,0,0,0,1,0,0]
12n_798	1	[-1,0,0,0,1,0;0,1,0,0,0,0;1,0,1,1,-1,1;0,-1,0,-1,0,0;0,1,0,0,1,0;1,-1,0,0,-1,1]	[-1,-1,1,-1,-1,-1;0,-1,1,-1,-1,-1;0,0,0,1,1,1;0,0,0,0,0,1;0,-4,2,-5,-4,-9;0,1,0,1,1,1]
12n_805	1	[-1,0,0,0,0,0;1,1,0,1,1,-1;-1,0,-1,0,0,1;0,0,0,1,0,-1;1,0,0,1,1,-1;0,0,0,0,0,-2]	[0,0,1,0,1,0;0,0,0,1,0,0;-1,1,-1,1,-2,-1;2,0,0,0,0,-1;1,0,0,0,0,-1;0,1,0,0,0,3]
12n_810	1	[-1,1,-1,1,-1,1;0,0,0,-1,0,-1;0,0,-1,1,-1,1;0,-1,0,0,0,-1;0,0,0,0,-1,1;0,-1,0,-1,0,0]	[0,0,0,1,0,0;-1,-1,0,-1,0,0;1,1,-1,0,-2,-1;0,1,0,1,-2,-1;0,-2,0,-2,5,2;1,0,0,0,0,0]
12n_814	1	[-1,1,-1,1,0,1;0,0,0,1,0,1;0,0,0,0,-1,1;0,1,0,0,0,1;0,0,0,-1,-1,0;0,1,0,1,0,0]	[0,0,1,0,0,0;0,1,0,0,0,1;0,0,0,1,0,0;0,0,0,0,1,1;0,-1,0,0,1,1;1,0,0,0,0,0]
12n_817	1	[1,0,0,0,0,0,0,0;1,-1,0,0,0,0,-1,0;-1,0,-1,0,0,0,1,0;0,-1,0,-1,0,-1,-1,0;0,0,0,0,1,0,1,0;1,-1,0,0,0,-1,-1,0;1,0,0,0,0,0,0,0;0,0,0,0,1,0,1,1]	[0,0,0,0,0,0,1,0;1,0,0,0,0,0,0,0;0,0,0,1,0,0,0,1;0,0,-1,0,0,-1,-1,0;0,0,0,0,1,1,1,0;0,1,0,0,1,0,0,0;0,0,0,0,0,1,1,1;0,0,0,0,0,0,0,-1]
12n_827	1	[-1,0,0,0,-1,0,0,-1;1,1,0,1,1,1,1,1;-1,0,-1,0,-1,-1,0,-1;0,0,0,1,0,1,0,0;0,0,0,0,-1,0,0,-1;0,0,0,0,0,-1,0,0;1,0,0,1,0,1,1,0;0,0,0,0,0,0,0,-1]	[0,0,0,1,0,0,0,1;0,0,0,0,0,0,-1,-1;0,0,0,0,0,1,1,1;1,0,0,0,-1,0,0,0;1,0,-1,0,-1,0,-1,0;-1,1,2,0,2,0,1,0;0,0,-1,0,1,0,0,0;0,0,0,0,1,0,0,0]
12n_837	1	[-1,-1,0,0,-1,0,0,0;0,-1,0,0,0,-1,-1,0;-1,0,1,0,0,0,0,0;0,0,0,1,0,1,0,0;0,-1,0,0,-1,0,-1,0;0,0,0,0,0,1,0,0;0,0,0,-1,0,-1,-1,0;-1,0,1,0,-1,0,0,1]	[1,0,0,1,0,0,0,0;0,-1,0,0,0,0,0,0;2,2,0,2,0,2,-1,1;0,1,2,2,1,0,0,0;1,1,1,2,1,1,0,0;0,1,0,1,0,0,0,1;0,1,1,1,0,0,0,0;0,-1,0,-1,0,0,0,0]
12n_838	1	[-1,-1,0,0,-1,0,0,0;0,0,0,0,0,-1,-1,0;-1,0,0,0,0,0,0,0;0,0,0,0,0,1,0,0;0,-1,0,0,0,0,-1,0;0,0,0,0,0,0,0,0;0,0,0,-1,0,-1,-1,0;-1,0,1,0,-1,0,0,0]	[0,1,1,1,0,0,0,0;0,0,-1,-1,0,-1,-1,-1;0,0,1,0,0,0,0,0;-1,0,0,0,0,2,1,0;0,0,1,1,0,0,0,0;0,0,1,1,0,1,0,0;0,0,1,1,1,-1,0,1;1,0,-1,-1,0,-1,-1,-1]
12n_840	1	[-1,-1,0,0,0,-1,0,0;0,1,0,0,0,0,-1,0;-1,0,1,-1,0,0,0,0;-1,0,0,-1,0,-1,0,0;0,0,0,0,1,0,1,0;0,-1,0,0,0,-1,0,-1;0,0,0,0,0,0,1,0;0,1,0,0,-1,0,-1,1]	[-1,0,-1,0,1,1,-1,1;0,0,-1,0,0,0,0,0;0,0,0,0,-1,-1,0,-2;0,0,1,2,1,0,1,1;0,0,0,-1,0,0,-1,-1;1,1,1,-1,0,0,1,0;0,0,1,1,0,0,0,0;0,0,-1,-1,-1,0,0,-1]
12n_843	1	[-1,-1,0,0,0,0;0,1,0,0,1,0;-1,-1,-1,0,-1,0;1,0,0,-2,0,-1;0,0,0,0,1,0;1,0,1,-1,0,-2]	[1,0,0,0,1,0;0,-1,-1,-1,0,0;0,-1,-1,0,-1,0;0,-1,0,-1,-1,3;0,-1,-1,-1,-1,1;0,1,1,1,1,0]
12n_844	1	[1,-1,1,0,0,0;0,1,0,0,1,0;0,-1,1,0,-1,0;1,0,0,-2,0,-1;0,0,0,0,1,0;1,0,1,-1,0,-2]	[1,0,0,1,0,0;0,0,0,0,0,-1;0,0,1,0,0,1;0,0,0,0,-1,0;0,1,1,0,1,0;0,0,0,1,0,-2]
12n_845	1	[0,0,0,0,0,0,0,0;0,-1,-1,0,0,1,0,-1;0,0,-1,0,0,1,0,0;-1,0,0,0,0,0,0,0;-1,-1,-1,-1,1,-1,0,-1;-1,0,0,-1,0,0,0,0;0,-1,-1,-1,0,0,-1,-1;0,0,-1,0,0,1,0,-1]	[0,0,0,1,1,0,0,0;0,0,-1,0,0,0,0,0;0,-1,-1,-1,-4,-1,1,0;0,0,1,0,1,0,0,0;-1,0,-2,0,-4,0,0,0;1,0,2,-1,4,0,0,1;0,1,0,1,2,0,0,0;0,1,-3,1,0,1,0,0]
12n_847	1	[-1,0,0,0,0,0;-1,-1,0,0,0,0;-1,-1,1,-1,0,1;-1,-1,0,-1,0,0;0,-1,0,0,1,0;0,0,0,-1,-1,-1]	[-1,1,-1,0,0,0;0,0,0,0,0,-1;0,0,-1,-1,1,0;0,1,0,0,0,0;0,1,1,0,-1,-1;0,1,1,0,0,-1]
12n_856	1	[1,0,0,0,0,0;1,1,0,1,0,0;-1,-1,-3,-1,-1,-1;1,0,0,1,0,0;0,-1,0,0,0,0;0,-1,0,0,-1,0]	[1,-1,0,0,0,-1;0,-1,2,-1,0,-1;0,0,1,-1,-1,1;2,-5,1,0,0,-3;1,-3,1,0,0,-2;0,0,-1,0,0,0]
12n_860	1	[1,0,0,0,0,0,0,0;1,1,0,1,0,0,0,0;0,0,1,0,0,0,1,0;1,0,0,1,0,0,0,0;1,1,1,1,-1,1,1,1;0,-1,0,0,0,-1,0,0;0,0,0,0,0,0,1,0;1,0,1,1,0,0,1,0]	[0,0,-1,0,1,0,1,0;0,0,0,0,0,0,0,1;0,0,0,1,0,0,0,-1;0,0,0,0,-1,0,-1,0;1,0,1,0,-1,-1,-1,0;0,1,0,0,0,0,0,-1;0,0,0,0,0,1,0,-1;0,0,0,0,0,0,1,-1]
12n_870	1	[0,0,-1,0,1,0,-1,0;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,0,0,0;1,-1,-1,1,1,1,-1,0;0,0,0,0,1,0,0,0;1,0,-1,0,1,0,-1,0;0,0,0,0,0,0,1,0;-1,0,0,0,-1,-1,0,-1]	[1,0,0,0,0,0,0,0;0,0,-1,0,0,0,0,0;0,0,1,0,1,0,0,0;0,0,-1,0,0,1,1,1;0,1,-1,0,0,1,1,1;0,2,-2,1,0,1,2,2;0,0,0,0,0,1,0,1;0,0,0,0,0,-1,0,0]
12n_873	1	[1,0,0,0,0,0,0,0;1,1,0,0,0,1,0,0;-1,-1,-1,-1,-1,-1,-1,0;0,-1,0,-1,0,0,0,0;0,0,0,0,-1,0,0,0;1,0,0,0,0,1,0,0;-1,-1,0,-1,-1,-1,-1,0;1,0,0,0,1,1,0,1]	[-1,0,-1,0,0,1,1,0;0,0,1,0,0,0,0,0;0,1,0,0,1,0,0,0;0,4,1,0,2,-1,0,0;0,-2,-1,1,-1,1,0,0;0,0,0,1,0,0,0,1;0,-2,-1,0,-1,1,0,0;0,0,-1,0,0,1,1,0]
12n_874	1	[1,0,0,0,0,0,0,0;1,1,0,0,0,1,0,0;-1,-1,-1,-1,-1,-1,-1,0;0,-1,0,-1,0,0,0,0;0,0,0,0,-1,0,0,0;1,0,0,0,0,1,0,0;-1,-1,0,-1,-1,-1,-1,0;1,0,0,0,1,1,0,-1]	[0,0,0,1,0,1,0,0;1,0,0,0,0,0,0,0;0,1,0,0,0,1,1,0;0,0,0,0,-1,0,0,0;1,0,-1,0,-1,-1,1,1;-1,1,2,0,2,2,-1,-1;0,0,-1,0,-2,0,2,2;0,0,0,0,0,0,-1,-1]
12n_876	1	[1,0,0,0,0,0;1,1,0,0,1,0;0,-1,-1,0,0,-1;-1,0,0,-2,-1,1;1,0,0,0,1,0;0,0,0,0,0,-1]	[1,0,1,0,0,0;0,0,0,0,0,-1;0,1,0,0,-1,-1;2,1,1,2,0,0;1,1,1,1,0,-1;0,-1,0,0,0,1]
12n_877	1	[-1,-1,0,0,0,0,-1,-1;0,1,0,0,0,-1,0,1;-1,0,1,-1,0,0,0,0;-1,0,0,-1,0,0,-1,-1;0,1,0,0,1,-1,0,1;0,0,0,0,0,1,0,0;0,-1,0,0,-1,0,-1,-1;0,0,0,0,0,0,0,1]	[1,0,0,-1,0,0,0,1;0,0,0,0,0,0,1,1;0,1,1,1,0,0,0,0;0,0,0,0,-1,0,-1,0;0,2,1,2,-2,1,-2,0;0,0,1,0,1,0,1,0;0,-1,-1,-2,1,-1,3,1;0,0,0,0,0,0,-1,0]
12n_878	1	[1,0,0,0,0,0;-1,-1,-1,-1,0,-2;0,0,-2,1,0,0;0,-1,0,-2,0,-1;-1,-1,0,-1,-1,-1;-1,-1,-1,-1,0,-1]	[-1,1,0,0,-1,0;0,-1,0,0,0,-1;0,-2,0,1,1,1;0,1,-1,-1,-1,0;0,2,-1,-1,-1,0;0,0,-1,-1,0,1]
12n_879	1	[1,0,-1,0,0,0,0,-1;0,-1,0,0,0,0,0,0;0,-1,-1,0,0,-1,0,0;1,0,-1,1,0,-1,0,-1;0,-1,-1,0,1,-1,0,-1;0,-1,0,0,0,-1,0,0;1,-1,-1,1,0,-1,1,-1;0,0,0,0,0,0,0,1]	[1,-1,1,1,0,0,0,0;0,0,0,1,0,-1,0,1;-1,1,-2,-2,0,1,0,0;1,1,2,0,0,3,-2,-5;0,0,0,0,1,0,0,0;0,1,0,0,1,1,-1,-1;0,0,0,0,0,-2,1,2;0,0,0,0,0,1,0,-1]
12n_883	1	[-1,-1,-1,-1,-1,0,-1,-1;0,1,1,0,0,0,0,0;0,0,1,0,0,0,0,0;0,-1,0,-1,-1,0,0,-1;0,0,0,0,0,1,0,0;0,-1,0,0,0,-1,0,0;0,-1,0,-1,-1,0,-1,-1;0,-1,0,0,-1,0,0,-1]	[0,0,0,0,1,0,0,0;0,0,0,0,0,1,0,0;0,0,1,1,0,0,-1,0;0,0,1,1,0,0,0,-1;-1,0,0,1,0,0,0,0;2,1,-1,-2,0,0,1,-1;0,0,0,-1,0,0,0,1;0,0,0,1,0,0,0,0]
12n_886	1	[1,0,-1,0,0,0;0,-1,0,-1,0,0;0,0,-1,1,0,0;0,0,0,-2,0,0;1,1,-1,1,1,0;-1,0,1,-1,-1,-1]	[0,1,1,0,2,1;1,0,1,1,1,0;-1,1,0,0,0,0;0,0,-2,-3,-1,0;-1,0,-1,0,-1,0;0,0,1,1,1,0]
12a_50	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,-1,0,0,0,0;0,0,0,-1,0,0,0,0;0,0,0,0,1,0,1,0;-1,-1,0,-1,1,1,1,1;0,0,0,0,0,0,1,0;0,0,0,0,1,0,1,1]	[0,0,0,1,0,0,0,1;0,1,0,0,0,1,1,0;-1,1,0,0,-1,0,1,0;0,-1,0,0,0,0,0,0;-1,0,-1,0,0,3,1,-1;0,0,0,0,0,-1,0,0;0,0,-1,0,0,1,1,-1;0,1,0,0,0,1,1,-1]
12a_141	1	[-1,0,0,0,0,0,0,0;-1,-1,0,0,0,0,0,0;-1,-1,1,0,0,-1,0,0;-1,-1,1,1,0,-1,1,0;0,0,0,0,-1,0,0,-1;0,0,0,0,0,-1,0,0;-1,-1,1,0,0,-1,1,0;-1,-1,1,1,0,-1,1,1]	[0,-1,0,-1,0,0,1,0;1,0,1,0,0,0,0,-1;1,-1,1,0,0,0,0,0;1,-1,2,0,0,0,0,-1;0,0,0,0,1,0,0,0;1,-1,2,0,1,1,0,-1;2,-1,2,1,0,0,0,-2;0,0,1,0,0,0,0,0]
12a_364	1	[-1,1,-1,0,0,0,1,0;0,1,0,0,0,0,1,0;0,0,1,0,0,0,0,0;-1,1,-1,-1,0,0,1,0;-1,0,0,-1,1,-1,0,1;-1,0,-1,-1,0,-1,0,0;0,0,0,0,0,0,1,0;0,0,0,-1,0,-1,0,1]	[-1,0,0,2,-2,0,-1,1;1,1,0,-1,0,-1,1,1;1,1,0,0,1,-1,-1,-1;0,0,0,0,1,0,0,-2;-5,-5,2,8,-6,6,-3,-2;1,1,0,-1,1,-1,0,0;0,0,1,1,-1,0,0,0;1,1,0,-1,0,-1,1,2]
12a_649	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,0,1,0;-1,0,-1,0,0,0,0,0;-1,0,-1,1,-1,0,0,0;0,0,0,0,-1,0,0,0;0,1,0,0,1,1,1,1;0,0,0,0,0,0,1,0;0,1,0,0,0,0,1,1]	[1,0,0,0,0,0,0,1;0,0,0,0,0,-1,0,1;0,0,1,0,1,1,0,0;0,0,0,0,2,1,1,-1;0,0,1,1,-1,1,-1,1;0,1,0,0,0,0,-1,0;0,0,0,0,1,0,0,0;0,0,0,0,0,-1,0,0]
12a_728	1	[-1,0,0,0,-1,0,0,0;0,1,0,0,0,0,0,-1;0,1,1,0,0,1,0,-1;0,0,0,-1,-1,0,0,0;0,0,0,0,-2,0,0,0;0,1,0,0,0,1,0,-1;0,1,1,0,0,1,1,-1;0,0,0,-1,-1,0,0,-1]	[-1,-1,0,0,0,0,1,0;1,1,-1,1,0,1,0,1;-1,-1,1,0,0,-1,1,-1;1,1,-1,1,0,1,-1,1;-2,-2,2,-2,1,-2,1,-1;-2,-1,1,-2,2,-2,1,-1;-1,-1,1,-1,0,-1,1,0;1,1,-2,1,0,1,0,1]
12a_791	1	[-1,0,1,0,0,0;0,1,0,0,1,0;0,0,-3,0,0,0;0,1,-1,1,1,1;0,0,0,0,1,0;0,1,0,0,1,1]	[0,1,1,0,1,0;0,-1,-2,0,-2,-1;-1,0,0,1,0,0;0,6,10,0,12,3;0,-3,-5,1,-6,-2;0,3,5,0,6,2]
12a_901	1	[-1,0,0,0,0,0,0,0;0,-1,0,0,0,0,0,0;0,1,1,-1,0,0,0,0;-1,0,0,-1,0,0,0,0;-1,0,0,-1,1,0,1,0;-1,0,0,-1,1,1,1,1;0,1,0,-1,0,0,1,0;-1,0,0,-1,1,0,1,1]	[-1,0,0,1,0,-1,0,1;0,0,0,0,0,-1,0,0;0,0,1,1,0,-1,0,1;0,1,0,0,0,0,0,0;0,-1,0,-1,0,1,0,0;0,-1,0,-1,1,1,-1,-1;0,1,0,1,0,-1,1,1;0,0,0,-1,0,1,0,-1]
12a_1054	1	[-1,0,0,0,0,0,0,0;0,1,1,0,-1,0,1,0;0,0,-1,0,0,0,0,0;0,0,1,1,-1,0,0,0;-1,0,0,0,-1,0,0,0;-1,1,0,0,-1,1,1,1;0,0,1,0,-1,0,1,0;0,1,1,0,-1,0,1,1]	[-1,0,0,0,1,1,0,0;0,0,0,-1,0,0,0,1;0,0,1,0,1,1,0,1;0,0,0,-2,0,-1,0,1;0,0,-1,0,0,0,1,-1;0,1,-1,0,0,0,0,-1;0,0,1,0,0,0,0,0;0,0,0,1,0,0,0,0]
12a_1064	1	[-1,-1,0,-1,-1,-1,-1,-1;0,1,1,0,0,1,0,0;0,0,1,0,0,0,0,0;0,-1,0,-1,-1,0,-1,-1;0,-1,0,0,-1,0,0,-1;0,0,1,0,0,1,0,0;0,-1,0,0,-1,0,-1,-1;0,0,0,0,0,0,0,-2]	[0,0,-1,1,0,1,-1,0;0,1,0,0,1,1,0,0;0,0,1,0,0,0,1,0;0,0,0,0,-1,0,0,0;0,0,0,0,-1,0,0,1;-1,-2,0,-2,1,-2,-1,2;0,1,0,1,-1,1,0,0;-1,0,0,0,0,0,0,0]
12a_1138	1	[-1,-1,0,-1,0,0;0,-1,0,0,0,0;-1,-1,-1,-1,0,0;0,-1,0,-1,0,0;-1,-1,-1,-1,1,1;0,0,0,0,0,3]	[1,-1,1,0,-1,0;-1,0,0,0,0,0;-1,1,0,1,1,-1;-2,0,-2,0,1,1;-5,0,-4,0,2,3;0,0,1,0,0,0]
12a_1141	1	[-1,-1,0,0,0,-1,0,0;0,-1,0,0,0,0,0,0;0,0,-1,0,0,0,0,0;-1,-1,1,1,-1,-1,0,0;-1,-1,0,0,-1,-1,0,0;0,-1,0,0,0,-1,0,0;-1,-1,0,0,-1,-1,1,1;-1,-1,1,0,-1,-1,0,1]	[0,0,1,0,0,0,1,0;-1,0,0,0,0,0,0,0;1,-1,0,0,0,0,-1,1;-1,0,0,0,1,0,0,0;-1,0,0,1,-1,1,0,-1;1,0,0,1,-2,0,-1,0;0,1,0,-2,2,-1,1,1;-1,0,0,1,0,1,0,0]
12a_1234	1	[-1,0,0,0,-1,1,-1,0;0,1,0,0,0,0,0,0;0,1,1,0,0,0,0,1;-1,0,0,-1,-1,1,-1,0;0,-1,-1,0,-1,1,-1,-1;0,1,1,0,0,-2,1,1;0,-1,-1,0,0,0,-1,-1;0,1,0,0,0,0,0,1]	[0,-1,0,0,1,0,-1,0;0,0,-1,0,-1,0,0,0;0,0,-1,1,0,0,-1,-1;0,0,0,-1,0,0,0,0;-1,0,-1,0,0,0,0,1;-1,0,0,2,1,1,0,-1;1,0,0,-1,0,0,0,0;0,0,1,0,0,0,0,0]
12a_1236	1	[1,0,0,0,0,0,0,0;1,1,0,0,1,0,0,0;1,1,1,0,1,0,0,1;-1,-1,-1,-1,-1,1,-1,-1;1,0,0,0,1,0,0,0;0,1,1,0,0,-2,1,1;0,-1,-1,0,0,0,-1,-1;1,1,0,0,1,0,0,1]	[0,0,-1,-1,-1,0,0,1;0,0,0,0,0,0,0,1;0,0,0,0,0,1,0,1;0,0,-1,1,3,0,-1,0;0,1,-1,0,0,0,-1,0;1,0,2,0,-2,0,1,-1;0,0,0,1,2,0,0,-1;0,0,0,0,1,0,0,0]
12n_200	1	[-1,0,-1,1;0,2,0,0;0,0,0,1;0,-1,1,1]	[0,0,1,0;1,0,0,1;0,1,0,0;1,0,0,0]
12n_260	1	[-1,1,-1,1;0,1,1,0;0,1,0,1;0,-1,1,1]	[-1,-1,1,0;0,-1,0,0;1,1,1,1;-1,-1,0,-1]
12n_657	1	[-1,0,0,0,0,0,0,0;0,1,0,0,0,0,1,0;0,1,1,0,0,0,1,1;-1,1,1,-1,-1,0,1,1;-1,0,0,0,-1,0,0,0;-1,1,1,0,-1,-1,0,1;0,0,0,0,0,0,1,0;0,1,0,0,0,0,1,1]	[0,0,1,0,1,0,0,0;0,0,0,0,0,0,0,1;0,1,1,1,1,0,0,-1;0,0,0,0,0,0,1,-1;-1,0,0,0,0,-1,-1,0;2,0,0,0,0,3,2,0;0,1,0,0,0,0,-1,0;0,0,1,0,2,0,0,1]
12n_864	1	[-1,0,0,0,0,0,0,0;1,1,0,1,1,1,1,1;-1,0,-1,0,-1,-1,0,-1;0,0,0,1,0,1,0,0;0,0,0,0,-1,0,0,0;0,0,0,0,-1,-1,0,-1;1,0,0,1,1,1,1,1;0,0,0,0,-1,0,0,-1]	[-1,-1,0,1,0,1,0,0;0,-1,0,0,0,0,0,0;0,0,0,0,-1,1,1,0;1,1,0,0,0,1,0,-1;0,0,1,0,0,0,0,0;-1,-1,1,0,1,-1,0,0;0,2,0,0,0,0,0,-1;-1,0,0,0,0,0,0,0]


==> anc/new_values.txt <==
This text file is part of the arXiv-version of the paper
"A Note on Calculating the Slice Genus of 11- and 12-crossing Knots"
by Lukas Lewark and Duncan McCoy, http://arxiv.org/abs/1508.01098v2.

This file contains two lists in computer-readable form:
a list of newly determined values of the smooth and of the topological
slice genus, respectively.


Columns:
Crossing number, alternating
DT number
Smooth slice genus

11a	0001	1
11a	0003	1
11a	0004	1
11a	0006	1
11a	0007	1
11a	0013	1
11a	0014	1
11a	0015	1
11a	0016	1
11a	0017	1
11a	0018	1
11a	0019	1
11a	0020	2
11a	0021	1
11a	0023	1
11a	0024	1
11a	0025	1
11a	0026	1
11a	0027	1
11a	0029	1
11a	0030	1
11a	0032	1
11a	0033	1
11a	0037	1
11a	0038	1
11a	0039	1
11a	0042	1
11a	0044	1
11a	0045	1
11a	0046	1
11a	0047	1
11a	0049	2
11a	0050	1
11a	0051	1
11a	0052	1
11a	0053	2
11a	0054	1
11a	0055	1
11a	0057	1
11a	0059	1
11a	0060	2
11a	0061	1
11a	0063	2
11a	0064	2
11a	0065	1
11a	0066	1
11a	0067	1
11a	0068	1
11a	0072	1
11a	0075	1
11a	0076	1
11a	0079	1
11a	0081	1
11a	0083	2
11a	0084	1
11a	0085	1
11a	0089	1
11a	0090	1
11a	0092	1
11a	0093	1
11a	0097	1
11a	0099	1
11a	0102	1
11a	0105	2
11a	0107	1
11a	0108	1
11a	0109	1
11a	0110	1
11a	0111	1
11a	0118	1
11a	0119	1
11a	0125	1
11a	0126	1
11a	0128	1
11a	0130	1
11a	0131	1
11a	0132	1
11a	0133	1
11a	0134	1
11a	0135	1
11a	0137	1
11a	0141	1
11a	0144	2
11a	0145	1
11a	0147	1
11a	0148	1
11a	0151	1
11a	0152	1
11a	0153	1
11a	0154	1
11a	0155	1
11a	0156	1
11a	0157	1
11a	0158	1
11a	0159	1
11a	0161	2
11a	0162	1
11a	0163	1
11a	0166	1
11a	0170	1
11a	0171	1
11a	0172	1
11a	0173	1
11a	0174	1
11a	0175	1
11a	0176	1
11a	0178	1
11a	0181	1
11a	0183	1
11a	0185	1
11a	0188	1
11a	0193	1
11a	0197	1
11a	0199	1
11a	0202	1
11a	0205	1
11a	0211	2
11a	0214	1
11a	0217	1
11a	0218	1
11a	0219	1
11a	0221	1
11a	0228	1
11a	0229	1
11a	0231	1
11a	0232	1
11a	0239	1
11a	0248	1
11a	0249	1
11a	0251	1
11a	0252	1
11a	0253	1
11a	0254	1
11a	0258	1
11a	0262	1
11a	0265	1
11a	0268	1
11a	0269	1
11a	0270	1
11a	0271	1
11a	0273	1
11a	0274	1
11a	0277	1
11a	0278	1
11a	0279	1
11a	0281	1
11a	0284	1
11a	0285	1
11a	0288	1
11a	0293	2
11a	0294	1
11a	0296	1
11a	0297	1
11a	0301	1
11a	0303	1
11a	0304	2
11a	0305	1
11a	0312	1
11a	0313	1
11a	0314	1
11a	0315	1
11a	0317	1
11a	0322	1
11a	0323	1
11a	0324	1
11a	0325	1
11a	0327	1
11a	0331	1
11a	0332	1
11a	0333	1
11a	0346	2
11a	0347	1
11a	0349	1
11a	0350	1
11a	0352	1
11n	0003	1
11n	0005	1
11n	0006	1
11n	0007	1
11n	0011	1
11n	0015	1
11n	0017	1
11n	0023	2
11n	0024	1
11n	0029	1
11n	0030	2
11n	0032	1
11n	0033	1
11n	0036	1
11n	0040	1
11n	0044	1
11n	0046	1
11n	0051	1
11n	0054	1
11n	0058	1
11n	0060	1
11n	0065	1
11n	0066	1
11n	0079	1
11n	0091	1
11n	0092	1
11n	0094	1
11n	0098	1
11n	0099	1
11n	0102	1
11n	0112	1
11n	0113	1
11n	0115	1
11n	0117	1
11n	0119	1
11n	0120	1
11n	0127	1
11n	0128	1
11n	0129	1
11n	0133	2
11n	0137	2
11n	0138	1
11n	0140	1
11n	0142	1
11n	0146	1
11n	0148	1
11n	0150	1
11n	0155	1
11n	0157	1
11n	0160	1
11n	0161	1
11n	0162	1
11n	0163	1
11n	0165	1
11n	0166	1
11n	0167	1
11n	0168	1
11n	0170	1
11n	0173	2
11n	0177	1
11n	0178	1
11n	0179	1
11n	0182	1
12a	0004	1
12a	0010	1
12a	0039	1
12a	0045	1
12a	0049	1
12a	0050	1
12a	0065	1
12a	0066	1
12a	0075	2
12a	0076	1
12a	0086	1
12a	0089	1
12a	0103	1
12a	0104	1
12a	0108	1
12a	0120	1
12a	0125	1
12a	0127	1
12a	0128	1
12a	0129	1
12a	0135	1
12a	0147	2
12a	0148	2
12a	0150	1
12a	0160	2
12a	0161	1
12a	0163	1
12a	0164	1
12a	0166	1
12a	0167	2
12a	0168	1
12a	0175	1
12a	0177	1
12a	0178	1
12a	0181	1
12a	0193	2
12a	0194	1
12a	0195	2
12a	0196	1
12a	0200	1
12a	0204	1
12a	0212	1
12a	0231	2
12a	0244	2
12a	0247	1
12a	0255	2
12a	0259	1
12a	0260	1
12a	0265	1
12a	0289	2
12a	0291	1
12a	0292	1
12a	0296	1
12a	0298	1
12a	0302	1
12a	0311	2
12a	0312	1
12a	0327	1
12a	0338	1
12a	0339	1
12a	0342	1
12a	0353	1
12a	0354	1
12a	0357	1
12a	0364	1
12a	0370	2
12a	0372	1
12a	0375	2
12a	0376	1
12a	0379	1
12a	0380	1
12a	0381	1
12a	0395	1
12a	0396	1
12a	0399	1
12a	0400	1
12a	0412	1
12a	0413	1
12a	0414	2
12a	0423	1
12a	0424	1
12a	0434	1
12a	0436	1
12a	0438	1
12a	0448	1
12a	0449	1
12a	0454	1
12a	0459	1
12a	0462	1
12a	0463	1
12a	0465	1
12a	0468	1
12a	0481	1
12a	0482	1
12a	0489	1
12a	0493	1
12a	0494	1
12a	0496	1
12a	0503	1
12a	0505	1
12a	0534	2
12a	0542	2
12a	0544	1
12a	0545	1
12a	0549	1
12a	0554	1
12a	0564	1
12a	0580	2
12a	0581	1
12a	0582	1
12a	0597	1
12a	0598	1
12a	0601	1
12a	0609	1
12a	0621	1
12a	0634	1
12a	0639	1
12a	0642	1
12a	0643	1
12a	0644	1
12a	0649	1
12a	0665	1
12a	0668	1
12a	0669	1
12a	0677	1
12a	0680	1
12a	0684	1
12a	0687	1
12a	0689	1
12a	0690	1
12a	0691	1
12a	0692	2
12a	0693	2
12a	0704	1
12a	0706	1
12a	0719	2
12a	0730	2
12a	0735	1
12a	0741	2
12a	0749	1
12a	0750	1
12a	0752	1
12a	0757	1
12a	0767	1
12a	0769	1
12a	0771	1
12a	0783	1
12a	0784	1
12a	0787	2
12a	0789	1
12a	0791	1
12a	0810	2
12a	0812	2
12a	0815	1
12a	0816	1
12a	0818	1
12a	0824	1
12a	0825	1
12a	0826	1
12a	0827	1
12a	0833	1
12a	0835	1
12a	0841	2
12a	0842	1
12a	0845	1
12a	0852	1
12a	0853	1
12a	0862	1
12a	0870	1
12a	0871	1
12a	0873	1
12a	0878	1
12a	0886	1
12a	0895	1
12a	0896	1
12a	0898	1
12a	0899	1
12a	0901	1
12a	0908	2
12a	0911	1
12a	0912	1
12a	0914	1
12a	0916	1
12a	0921	1
12a	0939	1
12a	0940	1
12a	0941	1
12a	0942	1
12a	0957	1
12a	0967	2
12a	0971	1
12a	0981	1
12a	0983	2
12a	0988	2
12a	0989	1
12a	0999	1
12a	1000	1
12a	1012	1
12a	1014	1
12a	1016	1
12a	1025	1
12a	1028	1
12a	1039	1
12a	1040	1
12a	1050	1
12a	1061	1
12a	1066	1
12a	1085	1
12a	1095	1
12a	1103	1
12a	1109	1
12a	1110	1
12a	1115	2
12a	1116	2
12a	1118	2
12a	1124	1
12a	1127	1
12a	1138	1
12a	1142	2
12a	1145	1
12a	1147	1
12a	1148	1
12a	1149	1
12a	1150	1
12a	1151	1
12a	1160	1
12a	1163	1
12a	1165	1
12a	1171	1
12a	1174	1
12a	1175	1
12a	1179	1
12a	1185	2
12a	1194	1
12a	1200	1
12a	1201	1
12a	1205	1
12a	1226	1
12a	1254	1
12a	1256	1
12a	1259	1
12a	1275	1
12a	1278	2
12a	1279	1
12a	1281	1
12a	1282	1
12a	1284	1
12a	1285	1
12a	1286	2
12a	1288	1
12n	0047	1
12n	0060	1
12n	0061	1
12n	0075	1
12n	0080	1
12n	0084	1
12n	0092	1
12n	0101	1
12n	0109	1
12n	0113	2
12n	0115	1
12n	0116	1
12n	0118	1
12n	0137	1
12n	0140	1
12n	0147	1
12n	0157	1
12n	0159	1
12n	0167	1
12n	0171	1
12n	0176	1
12n	0190	2
12n	0192	1
12n	0193	1
12n	0197	1
12n	0200	1
12n	0202	1
12n	0204	2
12n	0206	1
12n	0208	1
12n	0211	1
12n	0212	1
12n	0216	1
12n	0219	1
12n	0227	1
12n	0233	2
12n	0236	1
12n	0247	1
12n	0248	1
12n	0253	1
12n	0258	1
12n	0260	1
12n	0267	1
12n	0269	2
12n	0270	1
12n	0291	1
12n	0304	1
12n	0307	1
12n	0324	1
12n	0334	1
12n	0345	1
12n	0351	1
12n	0359	1
12n	0376	1
12n	0379	1
12n	0383	1
12n	0388	1
12n	0391	1
12n	0396	1
12n	0409	1
12n	0410	1
12n	0411	1
12n	0439	1
12n	0441	2
12n	0442	1
12n	0443	1
12n	0451	1
12n	0454	1
12n	0456	1
12n	0460	1
12n	0469	1
12n	0475	1
12n	0480	1
12n	0489	1
12n	0495	1
12n	0496	2
12n	0500	1
12n	0505	2
12n	0514	1
12n	0519	1
12n	0520	1
12n	0522	1
12n	0524	1
12n	0525	1
12n	0531	1
12n	0532	1
12n	0537	1
12n	0543	1
12n	0554	1
12n	0564	1
12n	0569	1
12n	0577	1
12n	0583	1
12n	0595	1
12n	0596	1
12n	0598	2
12n	0601	1
12n	0602	2
12n	0606	1
12n	0608	1
12n	0621	1
12n	0626	2
12n	0630	1
12n	0631	1
12n	0672	1
12n	0673	1
12n	0675	1
12n	0678	1
12n	0681	1
12n	0685	1
12n	0698	2
12n	0699	1
12n	0700	2
12n	0701	1
12n	0707	2
12n	0717	1
12n	0726	1
12n	0730	1
12n	0734	2
12n	0735	1
12n	0737	1
12n	0742	1
12n	0756	2
12n	0759	1
12n	0769	1
12n	0777	1
12n	0783	1
12n	0794	1
12n	0796	2
12n	0797	1
12n	0804	1
12n	0805	1
12n	0808	1
12n	0809	1
12n	0811	1
12n	0813	1
12n	0814	1
12n	0815	1
12n	0818	1
12n	0822	1
12n	0824	1
12n	0829	1
12n	0833	1
12n	0844	1
12n	0846	1
12n	0854	1
12n	0855	1
12n	0856	1
12n	0859	1
12n	0861	1
12n	0862	1
12n	0863	2
12n	0867	2
12n	0869	1
12n	0873	1
12n	0875	1


Columns:
Crossing number, alternating for 11 and 12 crossings
Rolfsen number up to 10 crossings, DT number for 11 and 12 crossings
Topological slice genus

10	0152	3
10	0154	2
11a	0001	1
11a	0003	1
11a	0004	1
11a	0006	1
11a	0007	1
11a	0013	1
11a	0014	1
11a	0015	1
11a	0016	1
11a	0017	1
11a	0018	1
11a	0019	1
11a	0020	2
11a	0021	1
11a	0023	1
11a	0024	1
11a	0025	1
11a	0026	1
11a	0027	1
11a	0029	1
11a	0030	1
11a	0032	1
11a	0033	1
11a	0037	1
11a	0038	1
11a	0039	1
11a	0042	1
11a	0044	1
11a	0045	1
11a	0046	1
11a	0047	1
11a	0049	2
11a	0050	1
11a	0051	1
11a	0052	1
11a	0053	2
11a	0054	1
11a	0055	1
11a	0057	1
11a	0059	1
11a	0060	2
11a	0063	2
11a	0064	2
11a	0065	1
11a	0066	1
11a	0067	1
11a	0068	1
11a	0072	1
11a	0075	1
11a	0076	1
11a	0079	1
11a	0081	1
11a	0083	2
11a	0084	1
11a	0085	1
11a	0089	1
11a	0090	1
11a	0092	1
11a	0093	1
11a	0097	1
11a	0099	1
11a	0102	1
11a	0105	2
11a	0107	1
11a	0108	1
11a	0109	1
11a	0110	1
11a	0111	1
11a	0118	1
11a	0119	1
11a	0125	1
11a	0126	1
11a	0128	1
11a	0130	1
11a	0131	1
11a	0132	1
11a	0133	1
11a	0134	1
11a	0135	1
11a	0137	1
11a	0141	1
11a	0144	2
11a	0145	1
11a	0147	1
11a	0148	1
11a	0151	1
11a	0152	1
11a	0153	1
11a	0154	1
11a	0155	1
11a	0156	1
11a	0157	1
11a	0158	1
11a	0159	1
11a	0161	2
11a	0162	1
11a	0163	1
11a	0166	1
11a	0170	1
11a	0171	1
11a	0172	1
11a	0173	1
11a	0174	1
11a	0175	1
11a	0176	1
11a	0178	1
11a	0181	1
11a	0183	1
11a	0185	1
11a	0188	1
11a	0193	1
11a	0197	1
11a	0199	1
11a	0202	1
11a	0205	1
11a	0214	1
11a	0217	1
11a	0218	1
11a	0219	1
11a	0221	1
11a	0228	1
11a	0229	1
11a	0231	1
11a	0232	1
11a	0239	1
11a	0248	1
11a	0249	1
11a	0251	1
11a	0252	1
11a	0253	1
11a	0254	1
11a	0258	1
11a	0262	1
11a	0265	1
11a	0268	1
11a	0269	1
11a	0270	1
11a	0271	1
11a	0273	1
11a	0274	1
11a	0277	1
11a	0278	1
11a	0279	1
11a	0281	1
11a	0284	1
11a	0285	1
11a	0288	1
11a	0293	2
11a	0294	1
11a	0296	1
11a	0297	1
11a	0301	1
11a	0303	1
11a	0305	1
11a	0312	1
11a	0313	1
11a	0314	1
11a	0315	1
11a	0317	1
11a	0322	1
11a	0323	1
11a	0324	1
11a	0325	1
11a	0327	1
11a	0331	1
11a	0332	1
11a	0333	1
11a	0346	2
11a	0347	1
11a	0349	1
11a	0350	1
11a	0352	1
11n	0003	1
11n	0005	1
11n	0006	1
11n	0007	1
11n	0011	1
11n	0015	1
11n	0017	1
11n	0023	2
11n	0024	1
11n	0029	1
11n	0030	2
11n	0032	1
11n	0033	1
11n	0036	1
11n	0040	1
11n	0044	1
11n	0046	1
11n	0051	1
11n	0054	1
11n	0058	1
11n	0060	1
11n	0065	1
11n	0066	1
11n	0079	1
11n	0080	1
11n	0091	1
11n	0092	1
11n	0094	1
11n	0098	1
11n	0099	1
11n	0102	1
11n	0112	1
11n	0113	1
11n	0115	1
11n	0117	1
11n	0119	1
11n	0120	1
11n	0127	1
11n	0128	1
11n	0129	1
11n	0133	2
11n	0137	2
11n	0138	1
11n	0140	1
11n	0142	1
11n	0146	1
11n	0148	1
11n	0150	1
11n	0155	1
11n	0157	1
11n	0160	1
11n	0161	1
11n	0162	1
11n	0163	1
11n	0165	1
11n	0166	1
11n	0167	1
11n	0168	1
11n	0170	1
11n	0173	2
11n	0177	1
11n	0178	1
11n	0179	1
11n	0182	1
12a	0004	1
12a	0010	1
12a	0039	1
12a	0045	1
12a	0049	1
12a	0050	1
12a	0065	1
12a	0066	1
12a	0075	2
12a	0076	1
12a	0086	1
12a	0089	1
12a	0103	1
12a	0104	1
12a	0108	1
12a	0120	1
12a	0125	1
12a	0127	1
12a	0128	1
12a	0129	1
12a	0135	1
12a	0147	2
12a	0148	2
12a	0150	1
12a	0160	2
12a	0161	1
12a	0163	1
12a	0164	1
12a	0166	1
12a	0167	2
12a	0168	1
12a	0175	1
12a	0177	1
12a	0178	1
12a	0181	1
12a	0187	1
12a	0193	2
12a	0194	1
12a	0195	2
12a	0196	1
12a	0200	1
12a	0204	1
12a	0212	1
12a	0230	1
12a	0231	2
12a	0247	1
12a	0259	1
12a	0260	1
12a	0265	1
12a	0289	2
12a	0291	1
12a	0292	1
12a	0296	1
12a	0298	1
12a	0302	1
12a	0311	2
12a	0312	1
12a	0317	1
12a	0327	1
12a	0338	1
12a	0339	1
12a	0342	1
12a	0353	1
12a	0354	1
12a	0357	1
12a	0364	1
12a	0370	2
12a	0372	1
12a	0375	2
12a	0376	1
12a	0379	1
12a	0380	1
12a	0381	1
12a	0395	1
12a	0396	1
12a	0399	1
12a	0400	1
12a	0412	1
12a	0413	1
12a	0423	1
12a	0424	1
12a	0434	1
12a	0436	1
12a	0438	1
12a	0448	1
12a	0449	1
12a	0450	1
12a	0454	1
12a	0459	1
12a	0462	1
12a	0463	1
12a	0465	1
12a	0468	1
12a	0481	1
12a	0482	1
12a	0489	1
12a	0493	1
12a	0494	1
12a	0496	1
12a	0503	1
12a	0505	1
12a	0544	1
12a	0545	1
12a	0549	1
12a	0554	1
12a	0564	1
12a	0570	1
12a	0580	2
12a	0581	1
12a	0582	1
12a	0597	1
12a	0598	1
12a	0601	1
12a	0609	1
12a	0621	1
12a	0634	1
12a	0639	1
12a	0642	1
12a	0643	1
12a	0644	1
12a	0649	1
12a	0665	1
12a	0668	1
12a	0669	1
12a	0677	1
12a	0680	1
12a	0684	1
12a	0687	1
12a	0689	1
12a	0690	1
12a	0691	1
12a	0692	2
12a	0693	2
12a	0704	1
12a	0706	1
12a	0730	2
12a	0735	1
12a	0741	2
12a	0749	1
12a	0750	1
12a	0752	1
12a	0757	1
12a	0767	1
12a	0769	1
12a	0771	1
12a	0783	1
12a	0784	1
12a	0787    2
12a	0789	1
12a	0791	1
12a	0812	2
12a	0815	1
12a	0816	1
12a	0818	1
12a	0824	1
12a	0825	1
12a	0826	1
12a	0827	1
12a	0833	1
12a	0835	1
12a	0841	2
12a	0842	1
12a	0845	1
12a	0852	1
12a	0853	1
12a	0862	1
12a	0870	1
12a	0871	1
12a	0873	1
12a	0878	1
12a	0886	1
12a	0895	1
12a	0896	1
12a	0898	1
12a	0899	1
12a	0901	1
12a	0908	1
12a	0911	1
12a	0912	1
12a	0914	1
12a	0916	1
12a	0921	1
12a	0939	1
12a	0940	1
12a	0941	1
12a	0942	1
12a	0957	1
12a	0967	2
12a	0971	1
12a	0981	1
12a	0983	2
12a	0988	2
12a	0989	1
12a	0999	1
12a	1000	1
12a	1012	1
12a	1014	1
12a	1016	1
12a	1025	1
12a	1028	1
12a	1039	1
12a	1040	1
12a	1050	1
12a	1061	1
12a	1066	1
12a	1085	1
12a	1095	1
12a	1103	1
12a	1109	1
12a	1110	1
12a	1115	2
12a	1116	2
12a	1124	1
12a	1127	1
12a	1138	1
12a	1142	2
12a	1145	1
12a	1147	1
12a	1148	1
12a	1149	1
12a	1150	1
12a	1151	1
12a	1160	1
12a	1163	1
12a	1165	1
12a	1171	1
12a	1174	1
12a	1175	1
12a	1179	1
12a	1185	1
12a	1189	1
12a	1194	1
12a	1200	1
12a	1201	1
12a	1205	1
12a	1208	1
12a	1226	1
12a	1254	1
12a	1256	1
12a	1259	1
12a	1275	1
12a	1278	2
12a	1279	1
12a	1281	1
12a	1282	1
12a	1284	1
12a	1285	1
12a	1286	2
12a	1288	1
12n	0047	1
12n	0052	1
12n	0060	1
12n	0061	1
12n	0063	1
12n	0075	1
12n	0080	1
12n	0084	1
12n	0092	1
12n	0101	1
12n	0109	1
12n	0115	1
12n	0116	1
12n	0118	1
12n	0137	1
12n	0140	1
12n	0147	1
12n	0157	1
12n	0159	1
12n	0167	1
12n	0171	1
12n	0176	1
12n	0192	1
12n	0193	1
12n	0197	1
12n	0200	1
12n	0202	1
12n	0204	2
12n	0206	1
12n	0208	1
12n	0211	1
12n	0212	1
12n	0216	1
12n	0219	1
12n	0225	1
12n	0227	1
12n	0236	1
12n	0247	1
12n	0248	1
12n	0253	1
12n	0258	1
12n	0260	1
12n	0267	1
12n	0269    2
12n	0270	1
12n	0276	2
12n	0291	1
12n	0304	1
12n	0307	1
12n	0324	1
12n	0334	1
12n	0351	1
12n	0359	1
12n	0376	1
12n	0379	1
12n	0383	1
12n	0388	1
12n	0391	1
12n	0396	1
12n	0409	1
12n	0410	1
12n	0439	1
12n	0441	2
12n	0442	1
12n	0443	1
12n	0451	1
12n	0454	1
12n	0456	1
12n	0460	1
12n	0469	1
12n	0475	1
12n	0480	1
12n	0489	1
12n	0495	1
12n	0496	2
12n	0500	1
12n	0505    2
12n	0514	1
12n	0522	1
12n	0524	1
12n	0525	1
12n	0531	1
12n	0532	1
12n	0537	1
12n	0542	1
12n	0543	1
12n	0554	1
12n	0558	1
12n	0564	1
12n	0569	1
12n	0583	1
12n	0595	1
12n	0596	1
12n	0598    2
12n	0601	1
12n	0602    2
12n	0606	1
12n	0608	1
12n	0621	1
12n	0626	2
12n	0630	1
12n	0631	1
12n	0665	1
12n	0672	1
12n	0673	1
12n	0675	1
12n	0678	1
12n	0681	1
12n	0685	1
12n	0694	3
12n	0698	2
12n	0699	1
12n	0700	2
12n	0701	1
12n	0717	1
12n	0726	1
12n	0730	1
12n	0734	2
12n	0735	1
12n	0737	1
12n	0742	1
12n	0756    2
12n	0759	1
12n	0769	1
12n	0777	1
12n	0783	1
12n	0794	1
12n	0796	2
12n	0797	1
12n	0804	1
12n	0805	1
12n	0808	1
12n	0809	1
12n	0811	1
12n	0813	1
12n	0814	1
12n	0815	1
12n	0818	1
12n	0824	1
12n	0833	1
12n	0844	1
12n	0846	1
12n	0854	1
12n	0855	1
12n	0856	1
12n	0859	1
12n	0861	1
12n	0862	1
12n	0863	2
12n	0867	2
12n	0869	1
12n	0873	1
12n	0875	1
12n	0886	1

